The Exact Welfare Guarantee of Fixed-Price Bilateral Trade

A seller and a buyer with independent private values can trade only at a posted price. We determine the worst case of this mechanism exactly: the best posted price always guarantees a $\beta_*=0.738024\ldots$ fraction of first-best welfare, where $\beta_*$ is given in closed form by the root of an explicit equation, the worst-case buyer is unique up to scaling, and the worst case is never attained. This closes the gap $[0.7292,0.73805]$ left by work from SODA 2016 through two STOC 2023 papers and AAAI 2026. The proof is an explicit certificate of optimality: after one change of variables, the gap between the optimum and the value of any buyer is a sum of nonnegative integrals, as in a linear-programming dual, and equality identifies the worst-case shape. The certificate also gives the complete tradeoff between gains from trade and the seller's initial welfare: when first-best gains from trade are a fraction $\kappa$ of initial seller welfare, the exact worst-case fraction $\rho(\kappa)$ of gains obtained by the best price satisfies $\rho(\kappa)\sim2/\log(1/\kappa)$ as $\kappa\to0$. The worst-case buyer's survival function has two constant segments joined by an explicit nonexponential curve, and the worst case is approached through a vanishing atom escaping to infinity. The same constant is the exact guarantee of dominant-strategy mechanisms with individual rationality and strong budget balance in every realization. For two units with increasing submodular valuations, an explicit finite instance has ratio below $0.7290804$, so two units are strictly harder than one. Fixing the buyer, we characterize the least probability a random common price needs to guarantee a given ratio against every seller; bounding this quantity over all buyers would determine the exact two-unit constant. Within an explicit family the worst ratio is $0.729080\ldots$, conjectured to be the two-unit constant.

==> anc/README.md <==
# Supplementary material

These files accompany "The Exact Welfare Guarantee of Fixed-Price Bilateral
Trade". They contain the finite instances, certificates and interval data behind
the computer-assisted statements of the paper, and a script that replays them.

    python verify.py          # all checks, about a minute
    python verify.py --fast   # skips the two interval covers

The script needs Python 3.9 or later with `python-flint` (Arb ball arithmetic)
and `sympy`. It prints one PASS or FAIL line per check and exits with status 0
when every check passes. It performs no search: partitions, brackets and
certificates are read from the files and re-evaluated. Fractions are exact
rational numbers. In interval data, a center accompanied by a radius denotes an
enclosure, not a point estimate. Decimal display fields are provided for
convenience.

## What `verify.py` recomputes

| Statement in the paper | Data | Check |
|---|---|---|
| Numerical values after Theorem A: the enclosure of beta_*, the value of C_*, the bounds on tau(C_*), and the bounds on r_eta and R_eta at eta = 1e-12 | none needed | Ball arithmetic on the scalar curve (3)-(5). The root of S = 1 + tau is bracketed by a sign change, which suffices because S decreases and tau increases by (7). |
| Theorem D, general instance below 0.7290804 | `general_instance.json` | Exact rational welfare at every valuation event; the stored integers are reproduced. |
| Theorem D, symmetric instance below 0.83693 | `symmetric_instance.json` | Same replay; the ratio at each event is reproduced. |
| Lower bound 73/100 on the two affine boundary families | `affine_boundary_coefficients.json` | The polynomial is rebuilt from M and G, and every leaf of the bisection tree is expanded in the Bernstein basis with nonnegative coefficients. |
| Existence and uniqueness of the stationary point of the family, at beta = 18227/25000 and uniformly on [18227/25000, 729081/1000000] | `stationary_lower_endpoint.json`, `stationary_uniform_cover.json` | Every leaf is re-evaluated in 192-bit ball arithmetic: the bracket of the algebraic residual, then the stated exclusion (no algebraic root, P_l above one, wrong phase order, nonzero connection equation) or, on the retained cells, positivity of the branch derivative. The leaves tile the t-interval, the retained cells are contiguous, and the connection equation changes sign across them. |
| Open questions: two reductions of the second buyer that fail | `obstructions.json`, `obstructions.md` | Exact replay of both instances, symbolic integration of the three pointwise remainders, and the endpoint arithmetic. |

## What `verify.py` only reads

The following files store enclosures and records of symbolic identities whose
formulas are stated in the appendix on the family minimum. The script confirms
that the stored enclosures have the signs used there and that every recorded
residual is zero; it does not re-derive them.

- `endpoint_identities.json`, `boundary_identities.json`: endpoint derivative
  identities and compactness bounds.
- `branch_positive_factors.json`, `branch_elimination.json`: positive factors
  and polynomial elimination identities for the algebraic branch. The
  monotonicity of the algebraic residual in p, which the covers use, is proved
  from these factors in the appendix.
- `stationary_physical_conditions.json`: enclosures of every recovered contact
  parameter over the full rational root box, giving strict contact and slope
  orders and positivity of the quadratic on the whole integration interval.
- `reference_price_coefficients.json`, `second_unit_kernel_identities.json`,
  `second_unit_kernel_bounds.json`: identities and sign enclosures for the
  reference price and the second-unit kernel. These apply with one reference
  side fixed, as specified in the reference-price remark; they do not establish
  the conjectured comparison for arbitrary buyer and seller pairs.

## File formats

- `general_instance.json`: the rational polygon vertices `X, P`, their curve
  parameters, and 131 ordered buyer and seller types. Each type is stored as
  `[[first value, second value], weight]`, with integer entries. Divide weights
  by `probability_denominator` and values by `value_denominator`. The type
  vectors are drawn independently. The `replay` object contains efficient
  welfare, maximal posted price welfare, and the exact ratio in the common
  integer scale.
- `symmetric_instance.json`: rational marginal laws and their common-quantile
  couplings. Each joint-law row is `[probability, [first value, second value]]`.
  The buyer's vector has the law of the seller's reversed vector, independently
  drawn. `prices` and `welfare_ratios` give all valuation events and their ratios.
- In both instances, the inclusive event value dominates adjacent open
  intervals, so the finite maximum over valuation events covers every real
  posted price.
- The family data use the shorter symbols from the defining formulas:
  `t, p, C, lambda` mean the paper's family parameters t_f, p_f, C_f, d_f.
  `Pl`, `q`, `A`, and the connection equation refer to the eliminated
  stationary system.
- In the two covers, each leaf has a `t_box`, a `p_bracket` on whose ends the
  algebraic residual has opposite signs, and a `reason`. The `unresolved` lists
  are empty.

`manifest.json` lists the supplied files with their SHA-256 checksums.


==> anc/affine_boundary_coefficients.json <==
{
  "bound": "73/100",
  "boundaries": [
    {
      "boundary": "left",
      "domain": "0<t<1, 0<u<1",
      "p0_substitution": "t + u*(1 - t)",
      "M": "(p**2*t + p*t**2 - 4*p*t + p + t)/(p*t*(t + 1))",
      "G": "-(p**2 - p*t - 5*p + t)/(p*(t + 1))",
      "positive_multiplier": "p*t*(t + 1)",
      "polynomial": "(100*t**3*u**2 - 354*t**3*u + 254*t**3 - 200*t**2*u**2 + 627*t**2*u - 200*t**2 + 100*t*u**2 - 300*t*u + 54*t + 27*u)/100",
      "removed_positive_factors": {},
      "reduced_polynomial": "(100*t**3*u**2 - 354*t**3*u + 254*t**3 - 200*t**2*u**2 + 627*t**2*u - 200*t**2 + 100*t*u**2 - 300*t*u + 54*t + 27*u)/100",
      "certificate": {
        "split": "t",
        "left": {
          "split": "u",
          "left": {
            "split": "t",
            "left": {
              "coefficients": [
                [
                  "0",
                  "27/400",
                  "27/200"
                ],
                [
                  "9/200",
                  "1/20",
                  "91/1200"
                ],
                [
                  "29/600",
                  "451/19200",
                  "287/9600"
                ],
                [
                  "159/3200",
                  "177/12800",
                  "21/1600"
                ]
              ]
            },
            "right": {
              "split": "u",
              "left": {
                "coefficients": [
                  [
                    "159/3200",
                    "813/25600",
                    "579/25600"
                  ],
                  [
                    "49/960",
                    "53/1920",
                    "107/7680"
                  ],
                  [
                    "121/2400",
                    "593/19200",
                    "131/6400"
                  ],
                  [
                    "7/80",
                    "119/1600",
                    "221/3200"
                  ]
                ]
              },
              "right": {
                "split": "t",
                "left": {
                  "coefficients": [
                    [
                      "579/25600",
                      "69/5120",
                      "21/1600"
                    ],
                    [
                      "2807/153600",
                      "211/30720",
                      "91/19200"
                    ],
                    [
                      "5449/307200",
                      "1847/307200",
                      "7/1920"
                    ],
                    [
                      "4989/204800",
                      "2769/204800",
                      "303/25600"
                    ]
                  ]
                },
                "right": {
                  "coefficients": [
                    [
                      "4989/204800",
                      "2769/204800",
                      "303/25600"
                    ],
                    [
                      "4759/153600",
                      "323/15360",
                      "769/38400"
                    ],
                    [
                      "573/12800",
                      "1417/38400",
                      "3/80"
                    ],
                    [
                      "221/3200",
                      "51/800",
                      "53/800"
                    ]
                  ]
                }
              }
            }
          },
          "right": {
            "split": "t",
            "left": {
              "coefficients": [
                [
                  "27/200",
                  "81/400",
                  "27/100"
                ],
                [
                  "91/1200",
                  "61/600",
                  "89/600"
                ],
                [
                  "287/9600",
                  "697/19200",
                  "71/960"
                ],
                [
                  "21/1600",
                  "159/12800",
                  "3/64"
                ]
              ]
            },
            "right": {
              "split": "u",
              "left": {
                "split": "t",
                "left": {
                  "coefficients": [
                    [
                      "21/1600",
                      "327/25600",
                      "543/25600"
                    ],
                    [
                      "91/19200",
                      "401/153600",
                      "1499/153600"
                    ],
                    [
                      "7/1920",
                      "131/102400",
                      "847/102400"
                    ],
                    [
                      "303/25600",
                      "2079/204800",
                      "3609/204800"
                    ]
                  ]
                },
                "right": {
                  "coefficients": [
                    [
                      "303/25600",
                      "2079/204800",
                      "3609/204800"
                    ],
                    [
                      "769/38400",
                      "487/25600",
                      "1381/51200"
                    ],
                    [
                      "3/80",
                      "1463/38400",
                      "1811/38400"
                    ],
                    [
                      "53/800",
                      "11/160",
                      "253/3200"
                    ]
                  ]
                }
              },
              "right": {
                "split": "t",
                "left": {
                  "coefficients": [
                    [
                      "543/25600",
                      "759/25600",
                      "3/64"
                    ],
                    [
                      "1499/153600",
                      "2597/153600",
                      "1/30"
                    ],
                    [
                      "847/102400",
                      "1563/102400",
                      "607/19200"
                    ],
                    [
                      "3609/204800",
                      "5139/204800",
                      "267/6400"
                    ]
                  ]
                },
                "right": {
                  "coefficients": [
                    [
                      "3609/204800",
                      "5139/204800",
                      "267/6400"
                    ],
                    [
                      "1381/51200",
                      "447/12800",
                      "199/3840"
                    ],
                    [
                      "1811/38400",
                      "2159/38400",
                      "59/800"
                    ],
                    [
                      "253/3200",
                      "143/1600",
                      "43/400"
                    ]
                  ]
                }
              }
            }
          }
        },
        "right": {
          "coefficients": [
            [
              "7/80",
              "7/200",
              "43/400"
            ],
            [
              "97/600",
              "77/480",
              "97/400"
            ],
            [
              "29/75",
              "143/300",
              "17/30"
            ],
            [
              "27/25",
              "27/25",
              "27/25"
            ]
          ]
        }
      },
      "leaf_count": 10
    },
    {
      "boundary": "right",
      "domain": "0<t<1, 0<u<1",
      "p0_substitution": "t/2 + u*(1/2 - t/2) + 1/2",
      "M": "(p - t)*(t - 1)*(p*t - 2*p + 1)/(p*t*(t + 1)*(2*p - t - 1))",
      "G": "(p*t + 3*p - t + 1)/(p*(t + 1))",
      "positive_multiplier": "p*t*(t + 1)*(2*p - t - 1)",
      "polynomial": "(t - 1)*(281*t**3*u**2 - 254*t**3*u - 27*t**3 - 400*t**2*u**2 - 562*t**2*u + 54*t**2 + 173*t*u**2 + 438*t*u - 27*t - 54*u**2 - 54*u)/400",
      "removed_positive_factors": {
        "1-t": 1
      },
      "reduced_polynomial": "-281*t**3*u**2/400 + 127*t**3*u/200 + 27*t**3/400 + t**2*u**2 + 281*t**2*u/200 - 27*t**2/200 - 173*t*u**2/400 - 219*t*u/200 + 27*t/400 + 27*u**2/200 + 27*u/200",
      "certificate": {
        "split": "t",
        "left": {
          "split": "u",
          "left": {
            "split": "t",
            "left": {
              "split": "u",
              "left": {
                "coefficients": [
                  [
                    "0",
                    "27/1600",
                    "27/640"
                  ],
                  [
                    "9/1600",
                    "71/6400",
                    "1747/76800"
                  ],
                  [
                    "27/3200",
                    "473/76800",
                    "7/768"
                  ],
                  [
                    "243/25600",
                    "447/102400",
                    "339/81920"
                  ]
                ]
              },
              "right": {
                "coefficients": [
                  [
                    "27/640",
                    "27/400",
                    "81/800"
                  ],
                  [
                    "1747/76800",
                    "1321/38400",
                    "1003/19200"
                  ],
                  [
                    "7/768",
                    "309/25600",
                    "389/19200"
                  ],
                  [
                    "339/81920",
                    "801/204800",
                    "879/102400"
                  ]
                ]
              }
            },
            "right": {
              "split": "u",
              "left": {
                "split": "t",
                "left": {
                  "coefficients": [
                    [
                      "243/25600",
                      "447/102400",
                      "339/81920"
                    ],
                    [
                      "513/51200",
                      "2131/614400",
                      "811/491520"
                    ],
                    [
                      "207/20480",
                      "55/16384",
                      "6517/4915200"
                    ],
                    [
                      "81/8192",
                      "3537/819200",
                      "11541/3276800"
                    ]
                  ]
                },
                "right": {
                  "coefficients": [
                    [
                      "81/8192",
                      "3537/819200",
                      "11541/3276800"
                    ],
                    [
                      "99/10240",
                      "1081/204800",
                      "14053/2457600"
                    ],
                    [
                      "117/12800",
                      "1123/153600",
                      "2137/204800"
                    ],
                    [
                      "27/3200",
                      "137/12800",
                      "923/51200"
                    ]
                  ]
                }
              },
              "right": {
                "split": "t",
                "left": {
                  "split": "u",
                  "left": {
                    "coefficients": [
                      [
                        "339/81920",
                        "3297/819200",
                        "1683/327680"
                      ],
                      [
                        "811/491520",
                        "3641/4915200",
                        "133/131072"
                      ],
                      [
                        "6517/4915200",
                        "1017/3276800",
                        "3111/6553600"
                      ],
                      [
                        "11541/3276800",
                        "819/262144",
                        "51381/13107200"
                      ]
                    ]
                  },
                  "right": {
                    "coefficients": [
                      [
                        "1683/327680",
                        "2559/409600",
                        "879/102400"
                      ],
                      [
                        "133/131072",
                        "3167/2457600",
                        "1687/614400"
                      ],
                      [
                        "3111/6553600",
                        "1047/1638400",
                        "2437/1228800"
                      ],
                      [
                        "51381/13107200",
                        "15453/3276800",
                        "5493/819200"
                      ]
                    ]
                  }
                },
                "right": {
                  "coefficients": [
                    [
                      "11541/3276800",
                      "4467/1638400",
                      "5493/819200"
                    ],
                    [
                      "14053/2457600",
                      "7567/1228800",
                      "7021/614400"
                    ],
                    [
                      "2137/204800",
                      "833/61440",
                      "3323/153600"
                    ],
                    [
                      "923/51200",
                      "649/25600",
                      "483/12800"
                    ]
                  ]
                }
              }
            }
          },
          "right": {
            "split": "t",
            "left": {
              "coefficients": [
                [
                  "81/800",
                  "27/160",
                  "27/100"
                ],
                [
                  "1003/19200",
                  "211/2400",
                  "89/600"
                ],
                [
                  "389/19200",
                  "469/12800",
                  "71/960"
                ],
                [
                  "879/102400",
                  "459/25600",
                  "3/64"
                ]
              ]
            },
            "right": {
              "split": "u",
              "left": {
                "split": "t",
                "left": {
                  "coefficients": [
                    [
                      "879/102400",
                      "543/40960",
                      "9351/409600"
                    ],
                    [
                      "1687/614400",
                      "1391/245760",
                      "10901/819200"
                    ],
                    [
                      "2437/1228800",
                      "3827/819200",
                      "19791/1638400"
                    ],
                    [
                      "5493/819200",
                      "3501/327680",
                      "63693/3276800"
                    ]
                  ]
                },
                "right": {
                  "coefficients": [
                    [
                      "5493/819200",
                      "3501/327680",
                      "63693/3276800"
                    ],
                    [
                      "7021/614400",
                      "6839/409600",
                      "21951/819200"
                    ],
                    [
                      "3323/153600",
                      "9127/307200",
                      "8753/204800"
                    ],
                    [
                      "483/12800",
                      "1283/25600",
                      "3459/51200"
                    ]
                  ]
                }
              },
              "right": {
                "coefficients": [
                  [
                    "9351/409600",
                    "1659/51200",
                    "3/64"
                  ],
                  [
                    "31/8192",
                    "73/7680",
                    "19/960"
                  ],
                  [
                    "367/20480",
                    "1019/38400",
                    "1/25"
                  ],
                  [
                    "3459/51200",
                    "17/200",
                    "43/400"
                  ]
                ]
              }
            }
          }
        },
        "right": {
          "coefficients": [
            [
              "27/3200",
              "7/400",
              "43/400"
            ],
            [
              "9/1600",
              "77/960",
              "97/400"
            ],
            [
              "0",
              "143/600",
              "17/30"
            ],
            [
              "0",
              "27/50",
              "27/25"
            ]
          ]
        }
      },
      "leaf_count": 12
    }
  ]
}


==> anc/boundary_identities.json <==
{
  "residuals": {
    "zero_left_contact": "0",
    "zero_right_contact": "0",
    "p_equals_one_gap": "0",
    "buyer_mean_identity": "0"
  },
  "small_m_domain": "0<m<=1/32, 0<beta<=3/4",
  "positive_derivative_numerator_lower": "207/1024",
  "compact_upper_at_one_over_32": "[-0.2694878749604922152449109068764108873204987908 +/- 4.45e-47]",
  "precision_bits": 160
}


==> anc/branch_elimination.json <==
{
  "residuals": {
    "natural_t_condition_solved_for_q": "0",
    "contact_condition_solved_for_C": "0",
    "left_C_rewrite_mod_natural_condition": "0",
    "squared_elimination_mod_natural_condition": "0"
  },
  "trial_beta": "18227/25000",
  "lambda": "6773/18227",
  "A": "13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2",
  "q": "(1/2 - t/2)*(-t/2 - (t/2 + 1/2)*(13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2) + 1/2)/(-t/2 + (t/2 + 1/2)*(13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2) + 1/2)",
  "C": "(-t/2 + (3/2 - t/2)*(13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2) + 1/2)*(-t/2 - (t/2 + 1/2)*(13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2) + 1/2)/(54184/18227 - 27092/(18227*t**2) + 4/p + 4*(t + 6773/18227)/p**2)",
  "Pl": "(p/2 + t/2 + 6773/18227)/((-t/2 + (3/2 - t/2)*(13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2) + 1/2)*(-t/2 - (t/2 + 1/2)*(13546/18227 - 6773/(18227*t**2) + 1/p + (t + 6773/18227)/p**2) + 1/2)/(54184/18227 - 27092/(18227*t**2) + 4/p + 4*(t + 6773/18227)/p**2) + (p/2 + t/2)*(t + 6773/18227)/p**2)",
  "branch_polynomial": "1019137755604613841*p**8*t**12 - 4076551022418455364*p**8*t**11 + 3763901599620484770*p**8*t**10 + 2363282673049451916*p**8*t**9 - 2746427214253706177*p**8*t**8 - 1862953393851568200*p**8*t**7 + 725361754830590228*p**8*t**6 + 1185753005717168200*p**8*t**5 + 6787792273904551*p**8*t**4 - 301048540451562644*p**8*t**3 - 87766313435490326*p**8*t**2 + 25252567954966092*p**8*t + 18939425966224569*p**8 + 2338567194964944636*p**7*t**12 - 5366199510606621456*p**7*t**11 + 353341608767191380*p**7*t**10 - 5368148153296921840*p**7*t**9 + 173190151912859384*p**7*t**8 + 5427825025071050576*p**7*t**7 + 1446920914700262456*p**7*t**6 - 1498015737139236016*p**7*t**5 - 282276544838320500*p**7*t**4 + 67340181213242912*p**7*t**3 - 102863295040537356*p**7*t**2 + 2338567194964944636*p**6*t**13 - 2484882780402383046*p**6*t**12 - 1230108858083854980*p**6*t**11 - 11641871132702670308*p**6*t**10 - 24577913906715735632*p**6*t**9 - 795688130881971836*p**6*t**8 + 16603309308614600000*p**6*t**7 + 4085955238576048656*p**6*t**6 - 1736559168903073372*p**6*t**5 - 61713124504075382*p**6*t**4 - 203873566860401724*p**6*t**3 - 75757703864898276*p**6*t**2 + 4024649632954966092*p**5*t**13 + 6050158111813628736*p**5*t**12 - 15533413840139078928*p**5*t**11 - 48890903804233599044*p**5*t**10 - 42204193565289916088*p**5*t**9 + 11194311087488387548*p**5*t**8 + 19168368152630976240*p**5*t**7 + 1432304870556813604*p**5*t**6 + 82300341072923948*p**5*t**5 + 308589885121612068*p**5*t**4 + 2012324816477483046*p**4*t**14 + 5696836443221142912*p**4*t**13 + 3312608201280641139*p**4*t**12 - 27833702297027185824*p**4*t**11 - 71530487306857136874*p**4*t**10 - 41706144252164372416*p**4*t**9 + 9632071099733898513*p**4*t**8 + 6138134530027117436*p**4*t**7 + 457336689131877490*p**4*t**6 + 460105292851408620*p**4*t**5 + 113636555797347414*p**4*t**4 + 2308793279195233908*p**3*t**14 + 15329813765588194444*p**3*t**13 + 5216989251137362644*p**3*t**12 - 40491980240345433712*p**3*t**11 - 66478307642670457480*p**3*t**10 - 20179003990783810916*p**3*t**9 + 854671328786099812*p**3*t**8 - 366621225785576632*p**3*t**7 - 308589885121612068*p**3*t**6 + 769597759731744636*p**2*t**15 + 5910985522521684770*p**2*t**14 + 9276291752970273372*p**2*t**13 + 6796053423438524618*p**2*t**12 - 26230858519923287744*p**2*t**11 - 19631767950768998750*p**2*t**10 - 2989945956153998660*p**2*t**9 - 378468751009567530*p**2*t**8 - 409600156941476436*p**2*t**7 - 75757703864898276*p**2*t**6 + 441489892884855364*p*t**15 + 5790040514888598276*p*t**14 + 19989737311788212452*p*t**13 + 5757295897834197508*p*t**12 - 5293707961431217812*p*t**11 - 2004699654504592916*p*t**10 + 216980703499409772*p*t**9 + 102863295040537356*p*t**8 + 110372473221213841*t**16 + 1488523612078010728*t**15 + 5371262991870133908*t**14 + 2068160715108281992*t**13 - 1895405716538141474*t**12 - 1110580864518482760*t**11 + 70611499817255748*t**10 + 128115862995503448*t**9 + 18939425966224569*t**8",
  "polynomial_degrees": [
    16,
    8
  ],
  "polynomial_terms": 93
}


==> anc/branch_positive_factors.json <==
{
  "monotonicity_premises": "0<t<p<1, lambda>0, Pl>p, Pl^2(t+lambda)=p^2(delta+lambda), delta=(p+t)/2, e=(1+t)/2, v=1-e, 0<q<v, v^2(q^2-q+C)=Cq^2, C=(lambda+delta)(Pl-delta)/Pl^2.",
  "compactness_additional_premises": "37/100<=lambda<=3/8; natural t condition A=v(v-q)/(e(v+q)); q<k=(Pl-delta)/Pl.",
  "residuals": {
    "C_p_mod_left_stationarity": "0",
    "C_p_upper_positive_gap": "0",
    "f_C_derivative": "0",
    "f_C_lower_positive_gap": "0",
    "f_C_positive_denominator": "0",
    "R_p_positive_decomposition": "0",
    "small_t_large_p_exclusion": "0",
    "Pl_ratio_bound": "0",
    "lambda_delta_ratio_bound": "0",
    "ordered_phase_mass_sign": "0",
    "large_t_bound_increasing": "0"
  },
  "positive_constants": {
    "r_squared_coefficient_lower": "851/2500",
    "r_times_t_coefficient_lower": "4957/5000",
    "t_squared_coefficient_lower": "4899/40000",
    "square_root_comparison_gap": "53/8550",
    "k_upper_gap_below_three_tenths": "41/1120",
    "phase_threshold_square_gap": "23/2064",
    "large_t_exclusion_margin": "1958756791/251859461000"
  },
  "conclusions": "R_p>0 for the algebraic residual R=-A+v(v-q)/(e(v+q)). Physical stationary points satisfy 1/5<t<421/1000.",
  "R_p_positive_case": "1/p^2+2(lambda+t)(e-t)/(e p^3)+2 slack/e+increment C_p",
  "R_p_nonpositive_C_p_case": "1/p^2+2(lambda+t)/p^3+(-f_C)(-C_p)"
}


==> anc/endpoint_identities.json <==
{
  "residuals": {
    "q_derivative_quadrature": "0",
    "gradient_quadrature": "0",
    "total_gradient_endpoint_formula": "0",
    "inverse_time_integration_by_parts": "0",
    "inverse_derivative_Bregman_gap": "0",
    "inverse_left_contact_density": "0",
    "inverse_right_contact_density": "0",
    "inverse_interior_density": "0",
    "right_contact_mass_primitive": "0",
    "right_transversality_equals_contact_mass": "0",
    "envelope_p0": "0",
    "envelope_t": "0",
    "envelope_h": "0"
  }
}


==> anc/general_instance.json <==
{
  "core_segments": 128,
  "m": "96470142041/200000000000",
  "p": "167900338719/250000000000",
  "X": [
    "26845230452396058014521/151764928979500000000000",
    "258130642337/1000000000000",
    "1037888351477/4000000000000",
    "521627066803/2000000000000",
    "209723983147/800000000000",
    "131748212233/500000000000",
    "1059351479993/4000000000000",
    "532358631061/2000000000000",
    "1070083044251/4000000000000",
    "53772441319/200000000000",
    "1080814608509/4000000000000",
    "543090195319/2000000000000",
    "1091546172767/4000000000000",
    "68556997181/250000000000",
    "44091109481/160000000000",
    "553821759577/2000000000000",
    "1113009301283/4000000000000",
    "279593770853/1000000000000",
    "1123740865541/4000000000000",
    "112910664767/400000000000",
    "1134472429799/4000000000000",
    "142479776491/500000000000",
    "1145203994057/4000000000000",
    "575284888093/2000000000000",
    "231187111663/800000000000",
    "290325335111/1000000000000",
    "1166667122573/4000000000000",
    "586016452351/2000000000000",
    "1177398686831/4000000000000",
    "7392277931/25000000000",
    "1188130251089/4000000000000",
    "596748016609/2000000000000",
    "1198861815347/4000000000000",
    "301056899369/1000000000000",
    "241918675921/800000000000",
    "607479580867/2000000000000",
    "1220324943863/4000000000000",
    "153211340749/500000000000",
    "1231056508121/4000000000000",
    "4945689161/16000000000",
    "1241788072379/4000000000000",
    "311788463627/1000000000000",
    "1252519636637/4000000000000",
    "628942709383/2000000000000",
    "252650240179/800000000000",
    "79288561439/250000000000",
    "1273982765153/4000000000000",
    "639674273641/2000000000000",
    "1284714329411/4000000000000",
    "64504005577/200000000000",
    "1295445893669/4000000000000",
    "650405837899/2000000000000",
    "1306177457927/4000000000000",
    "163942905007/500000000000",
    "263381804437/800000000000",
    "661137402157/2000000000000",
    "1327640586443/4000000000000",
    "333251592143/1000000000000",
    "1338372150701/4000000000000",
    "134373793283/400000000000",
    "1349103714959/4000000000000",
    "5290896473/15625000000",
    "1359835279217/4000000000000",
    "682600530673/2000000000000",
    "54822673739/160000000000",
    "343983156401/1000000000000",
    "1381298407733/4000000000000",
    "693332094931/2000000000000",
    "1392029971991/4000000000000",
    "34934893853/100000000000",
    "1402761536249/4000000000000",
    "704063659189/2000000000000",
    "1413493100507/4000000000000",
    "354714720659/1000000000000",
    "284844932953/800000000000",
    "714795223447/2000000000000",
    "1434956229023/4000000000000",
    "90020125697/250000000000",
    "1445687793281/4000000000000",
    "145105357541/400000000000",
    "1456419357539/4000000000000",
    "365446284917/1000000000000",
    "1467150921797/4000000000000",
    "736258351963/2000000000000",
    "295576497211/800000000000",
    "185406033523/500000000000",
    "1488614050313/4000000000000",
    "746989916221/2000000000000",
    "1499345614571/4000000000000",
    "15047113967/40000000000",
    "1510077178829/4000000000000",
    "757721480479/2000000000000",
    "1520808743087/4000000000000",
    "47692953913/125000000000",
    "306308061469/800000000000",
    "768453044737/2000000000000",
    "1542271871603/4000000000000",
    "386909413433/1000000000000",
    "1553003435861/4000000000000",
    "155836921799/400000000000",
    "1563735000119/4000000000000",
    "196137597781/500000000000",
    "1574466564377/4000000000000",
    "789916173253/2000000000000",
    "317039625727/800000000000",
    "397640977691/1000000000000",
    "1595929692893/4000000000000",
    "800647737511/2000000000000",
    "1606661257151/4000000000000",
    "20150337991/50000000000",
    "1617392821409/4000000000000",
    "811379301769/2000000000000",
    "1628124385667/4000000000000",
    "408372541949/1000000000000",
    "65554237997/160000000000",
    "822110866027/2000000000000",
    "1649587514183/4000000000000",
    "206869162039/500000000000",
    "1660319078441/4000000000000",
    "166568486057/400000000000",
    "1671050642699/4000000000000",
    "419104106207/1000000000000",
    "1681782206957/4000000000000",
    "843573994543/2000000000000",
    "338502754243/800000000000",
    "26529368021/62500000000",
    "1703245335473/4000000000000",
    "854305558801/2000000000000",
    "1713976899731/4000000000000",
    "85967134093/200000000000",
    "84445859447/125000000000"
  ],
  "P": [
    "167900338719/250000000000",
    "9140438405968286313569/12141194318360000000000",
    "75418252594783/100000000000000",
    "18887800470099/25000000000000",
    "75683362613523/100000000000000",
    "75814741478299/100000000000000",
    "37972672535981/50000000000000",
    "19018794976597/25000000000000",
    "38102126204799/50000000000000",
    "76332568927227/100000000000000",
    "19115033930991/25000000000000",
    "19146739746239/25000000000000",
    "38356522408591/50000000000000",
    "76838399250799/100000000000000",
    "3848151412023/5000000000000",
    "77086937666597/100000000000000",
    "38605066668341/50000000000000",
    "77332620986459/100000000000000",
    "19363601570287/25000000000000",
    "77575494816629/100000000000000",
    "77695892120593/100000000000000",
    "38907801826837/50000000000000",
    "38967317405279/50000000000000",
    "39026495460531/50000000000000",
    "78170677251199/100000000000000",
    "9785962375527/12500000000000",
    "19601015330403/25000000000000",
    "78519769284133/100000000000000",
    "314539311651/400000000000",
    "39374621084809/50000000000000",
    "15772603391801/20000000000000",
    "78976157128221/100000000000000",
    "79088667468509/100000000000000",
    "79200552715931/100000000000000",
    "7931181755223/10000000000000",
    "992780832571/1250000000000",
    "9941563056489/12500000000000",
    "19910483903683/25000000000000",
    "79750764566917/100000000000000",
    "19964748932749/25000000000000",
    "39983316740011/50000000000000",
    "40036841069159/50000000000000",
    "4009007299111/5000000000000",
    "80286029240799/100000000000000",
    "8039133609657/10000000000000",
    "80496070686189/100000000000000",
    "80600237101137/100000000000000",
    "80703839388389/100000000000000",
    "80806881551073/100000000000000",
    "40454683774557/50000000000000",
    "20252825324967/25000000000000",
    "40556343339373/50000000000000",
    "40606763759909/50000000000000",
    "81313827616419/100000000000000",
    "81413590721731/100000000000000",
    "16302564109873/20000000000000",
    "81611520773923/100000000000000",
    "40854847515779/50000000000000",
    "81807346920519/100000000000000",
    "81904480001687/100000000000000",
    "82001097799101/100000000000000",
    "513107523753/625000000000",
    "20548200364431/25000000000000",
    "82287894187419/100000000000000",
    "82382485371327/100000000000000",
    "644348268413/781250000000",
    "82570176457577/100000000000000",
    "82663282953607/100000000000000",
    "20688975273037/25000000000000",
    "41424017043947/50000000000000",
    "82939685123481/100000000000000",
    "41515428674961/50000000000000",
    "10390194235879/12500000000000",
    "10401472227981/12500000000000",
    "41650766109519/50000000000000",
    "1302981564083/1562500000000",
    "83479644469813/100000000000000",
    "41784004147257/50000000000000",
    "83655914516599/100000000000000",
    "20935841512211/25000000000000",
    "83830365775989/100000000000000",
    "83916916555101/100000000000000",
    "84003021215937/100000000000000",
    "84088682561299/100000000000000",
    "5260868960461/6250000000000",
    "2633083949503/3125000000000",
    "84343034335453/100000000000000",
    "21106737479961/25000000000000",
    "84510435810397/100000000000000",
    "42296747327643/50000000000000",
    "1693522581561/2000000000000",
    "5297396354869/6250000000000",
    "42420067515021/50000000000000",
    "10615188960743/12500000000000",
    "42501237086831/50000000000000",
    "85083024998121/100000000000000",
    "425815833207/500000000000",
    "85242901563017/100000000000000",
    "17064446440041/20000000000000",
    "85401160968187/100000000000000",
    "17095938052089/20000000000000",
    "85557822448983/100000000000000",
    "85635559884591/100000000000000",
    "42856452448551/50000000000000",
    "42894929897821/50000000000000",
    "42933213434441/50000000000000",
    "42971304192641/50000000000000",
    "43009203296667/50000000000000",
    "86093823721797/100000000000000",
    "17233772395987/20000000000000",
    "21560880889437/25000000000000",
    "21579452656549/25000000000000",
    "3455669013497/4000000000000",
    "21616317456247/25000000000000",
    "43269223102031/50000000000000",
    "5413203535729/6250000000000",
    "86683703006857/100000000000000",
    "17351157514193/20000000000000",
    "86827512307773/100000000000000",
    "5431179952733/6250000000000",
    "5435618149259/6250000000000",
    "5440034233337/6250000000000",
    "10888856656887/12500000000000",
    "87180808912323/100000000000000",
    "8725041664777/10000000000000",
    "87319678387951/100000000000000",
    "87388596043379/100000000000000",
    "43728585754371/50000000000000",
    "43762703331543/50000000000000",
    "179614201024152981480935/205054717785388706309384",
    "1"
  ],
  "polygon_ratio": "3347884874284910665416625983850269528263546856964417760448054762680019379897048536164657514644855620865489831269744472083176617670740559938097432876127553623109709188202984624446399890806707544592509418726729636605165341578666745955052610861704334154962147910354086580586027861716788016067325659662816686612649996906833098392816073324627277250156960172187943031323812539425268767367685345352336962619425581057407126826306861967323976802731737120560004133233072144938485424983065531470235393280254786012999312687691443982310364576856073871134051178119716378062607670027722383588547181446007172424780262492964539260455631842763205425039997734191517376962795478060275309280651864427281851307267869618237530976972864132056348244167398781570384967950580227422204905985441762371095789774669662659538577455505962380636399187581524860597339992881335488692212267325852245174144644090778680282493320173770422122451574569945512202858312296010611940052113097467910827234162173507401748575704750049398385075008865155216466669933015092568014783045222056974620970786518920838465993055159063631670828006030756886295747754484748619211402001954175011456534171380876840040817891684801376657713790384304490609893615056379135583535376249555470324338332560690418632613356095380344417554347235786974133639633671487394184703126489507219640508722237113636353937875524065268202132560455738549325527890994546961431874509375169708308017341374350593986803763616643840415805455801735588221260917195992758776000348851747517640961957109517117300368067663093137519494133306891976599164760580648459042502622656803363003258237457077977505325687400285032138861784155911912634065627089260715174069234885/4591928297545162178817965777345671679868482450091890546640931605801437278561697563880045107310706366044797458682655703850961178200673431503104598394664876998092805840818946406794958894079009045433543979089774491503279476981448130215429262764213215004131485866251183927094959392287571288938693860426861773302449289303590469814897738978071509041895070387997567619285631939708194585798277682959828121168213611311241089341400051521079665414280345292470797189552244193815999251357873620133715331388086516543276440685922386955474337492760715309908559105421658456292539217221658345219476749068171979542919059912576974001362043974405945384933485462050215170418868339552141029029587989750428324894438858954076134040442708742829262205030448327240132993371066246514501789147065295079336765630094124280599020086911378185464241987895702389238921127985621544860531539084011243086489704961483650789033398706555306249422415071565682249259156225123252584300589100374912544114087645150928173517545967697289356015056624723537109289033585691289751186726817810300129002707500476808695659033666944218359105688986271051016044239074083623785003787206523510709175976601441866911142137777974130520107049364948593018495195433648931634035700003410663904866322044299883168472873286755834366028409522526265731289239484173983893585129585110442973265795839611253823025408305233429393238101899975078239416626422114001821962037333550958561062555404090314385637965440783006509858278036407811840343881518307557083507503023031095989693463976394157897296402361866695000170638678840921966709071790652662494731724246339205932663630192089143045511215393935042823321698516215768269555616040467671126480868316",
  "polygon_ratio_decimal": 0.7290803900563266,
  "value_denominator": 1000000000000,
  "probability_denominator": 1000000000000000,
  "buyers": [
    [
      [
        10000000000000000000000,
        10000000000000000000000
      ],
      100000
    ],
    [
      [
        1525880666856,
        828691054157
      ],
      504888934362397
    ],
    [
      [
        1245344146760,
        828691054157
      ],
      1256900307550
    ],
    [
      [
        1243594428996,
        828691054157
      ],
      2523005746749
    ],
    [
      [
        1241841987700,
        828691054157
      ],
      2536897777692
    ],
    [
      [
        1240086802882,
        828691054157
      ],
      2550905398237
    ],
    [
      [
        1238328854359,
        828691054157
      ],
      2565029624337
    ],
    [
      [
        1236568121755,
        828691054157
      ],
      2579271820191
    ],
    [
      [
        1234804584496,
        828691054157
      ],
      2593633297818
    ],
    [
      [
        1233038221812,
        828691054157
      ],
      2608115413961
    ],
    [
      [
        1231269012729,
        828691054157
      ],
      2622719562640
    ],
    [
      [
        1229496936070,
        828691054157
      ],
      2637447137873
    ],
    [
      [
        1227721970450,
        828691054157
      ],
      2652299556045
    ],
    [
      [
        1225944094276,
        828691054157
      ],
      2667278278262
    ],
    [
      [
        1224163285741,
        828691054157
      ],
      2682384720910
    ],
    [
      [
        1222379522823,
        828691054157
      ],
      2697620412189
    ],
    [
      [
        1220592783283,
        828691054157
      ],
      2712986850485
    ],
    [
      [
        1218803044659,
        828691054157
      ],
      2728485526725
    ],
    [
      [
        1217010284265,
        828691054157
      ],
      2744118043658
    ],
    [
      [
        1215214479188,
        828691054157
      ],
      2759885936942
    ],
    [
      [
        1213415606287,
        828691054157
      ],
      2775790816778
    ],
    [
      [
        1211613642183,
        828691054157
      ],
      2791834300826
    ],
    [
      [
        1209808563263,
        828691054157
      ],
      2808018036562
    ],
    [
      [
        1208000345675,
        828691054157
      ],
      2824343708735
    ],
    [
      [
        1206188965321,
        828691054157
      ],
      2840812987187
    ],
    [
      [
        1204374397857,
        828691054157
      ],
      2857427593938
    ],
    [
      [
        1202556618690,
        828691054157
      ],
      2874189303197
    ],
    [
      [
        1200735602973,
        828691054157
      ],
      2891099866804
    ],
    [
      [
        1198911325601,
        828691054157
      ],
      2908161096236
    ],
    [
      [
        1197083761209,
        828691054157
      ],
      2925374810430
    ],
    [
      [
        1195252884166,
        828691054157
      ],
      2942742887953
    ],
    [
      [
        1193418668574,
        828691054157
      ],
      2960267192468
    ],
    [
      [
        1191581088263,
        828691054157
      ],
      2977949639819
    ],
    [
      [
        1189740116786,
        828691054157
      ],
      2995792198031
    ],
    [
      [
        1187895727417,
        828691054157
      ],
      3013796827677
    ],
    [
      [
        1186047893145,
        828691054157
      ],
      3031965534054
    ],
    [
      [
        1184196586672,
        828691054157
      ],
      3050300367193
    ],
    [
      [
        1182341780407,
        828691054157
      ],
      3068803384572
    ],
    [
      [
        1180483446462,
        828691054157
      ],
      3087476710768
    ],
    [
      [
        1178621556648,
        828691054157
      ],
      3106322440535
    ],
    [
      [
        1176756082473,
        828691054157
      ],
      3125342817720
    ],
    [
      [
        1174886995132,
        828691054157
      ],
      3144539974354
    ],
    [
      [
        1173014265508,
        828691054157
      ],
      3163916199010
    ],
    [
      [
        1171137864163,
        828691054157
      ],
      3183473750448
    ],
    [
      [
        1169257761337,
        828691054157
      ],
      3203214947060
    ],
    [
      [
        1167373926940,
        828691054157
      ],
      3223142166880
    ],
    [
      [
        1165486330550,
        828691054157
      ],
      3243257758120
    ],
    [
      [
        1163594941405,
        828691054157
      ],
      3263564165903
    ],
    [
      [
        1161699728399,
        828691054157
      ],
      3284063902446
    ],
    [
      [
        1159800660079,
        828691054157
      ],
      3304759405416
    ],
    [
      [
        1157897704636,
        828691054157
      ],
      3325653298849
    ],
    [
      [
        1155990829901,
        828691054157
      ],
      3346748132234
    ],
    [
      [
        1154080003343,
        828691054157
      ],
      3368046551968
    ],
    [
      [
        1152165192055,
        828691054157
      ],
      3389551264090
    ],
    [
      [
        1150246362759,
        828691054157
      ],
      3411264974633
    ],
    [
      [
        1148323481791,
        828691054157
      ],
      3433190456727
    ],
    [
      [
        1146396515100,
        828691054157
      ],
      3455330550590
    ],
    [
      [
        1144465428240,
        828691054157
      ],
      3477688096444
    ],
    [
      [
        1142530186365,
        828691054157
      ],
      3500266053781
    ],
    [
      [
        1140590754221,
        828691054157
      ],
      3523067337367
    ],
    [
      [
        1138647096143,
        828691054157
      ],
      3546095011063
    ],
    [
      [
        1136699176044,
        828691054157
      ],
      3569352123817
    ],
    [
      [
        1134746957411,
        828691054157
      ],
      3592841806580
    ],
    [
      [
        1132790403297,
        828691054157
      ],
      3616567227577
    ],
    [
      [
        1130829476315,
        828691054157
      ],
      3640531629578
    ],
    [
      [
        1128864138631,
        828691054157
      ],
      3664738307535
    ],
    [
      [
        1126894351956,
        828691054157
      ],
      3689190593676
    ],
    [
      [
        1124920077539,
        828691054157
      ],
      3713891909681
    ],
    [
      [
        1122941276157,
        828691054157
      ],
      3738845707053
    ],
    [
      [
        1120957908113,
        828691054157
      ],
      3764055541656
    ],
    [
      [
        1118969933222,
        828691054157
      ],
      3789524976810
    ],
    [
      [
        1116977310807,
        828691054157
      ],
      3815257665292
    ],
    [
      [
        1114979999690,
        828691054157
      ],
      3841257371696
    ],
    [
      [
        1112977958181,
        828691054157
      ],
      3867527830802
    ],
    [
      [
        1110971144073,
        828691054157
      ],
      3894072933931
    ],
    [
      [
        1108959514632,
        828691054157
      ],
      3920896602229
    ],
    [
      [
        1106943026587,
        828691054157
      ],
      3948002831384
    ],
    [
      [
        1104921636122,
        828691054157
      ],
      3975395684178
    ],
    [
      [
        1102895298868,
        828691054157
      ],
      4003079335212
    ],
    [
      [
        1100863969889,
        828691054157
      ],
      4031057973998
    ],
    [
      [
        1098827603679,
        828691054157
      ],
      4059335939135
    ],
    [
      [
        1096786154145,
        828691054157
      ],
      4087917569232
    ],
    [
      [
        1094739574603,
        828691054157
      ],
      4116807381798
    ],
    [
      [
        1092687817763,
        828691054157
      ],
      4146009879444
    ],
    [
      [
        1090630835721,
        828691054157
      ],
      4175529713864
    ],
    [
      [
        1088568579950,
        828691054157
      ],
      4205371611305
    ],
    [
      [
        1086501001282,
        828691054157
      ],
      4235540372557
    ],
    [
      [
        1084428049905,
        828691054157
      ],
      4266040910233
    ],
    [
      [
        1082349675347,
        828691054157
      ],
      4296878211489
    ],
    [
      [
        1080265826464,
        828691054157
      ],
      4328057375301
    ],
    [
      [
        1078176451430,
        828691054157
      ],
      4359583597558
    ],
    [
      [
        1076081497723,
        828691054157
      ],
      4391462163604
    ],
    [
      [
        1073980912114,
        828691054157
      ],
      4423698455690
    ],
    [
      [
        1071874640651,
        828691054157
      ],
      4456298012619
    ],
    [
      [
        1069762628651,
        828691054157
      ],
      4489266395555
    ],
    [
      [
        1067644820681,
        828691054157
      ],
      4522609359485
    ],
    [
      [
        1065521160548,
        828691054157
      ],
      4556332726486
    ],
    [
      [
        1063391591283,
        828691054157
      ],
      4590442430455
    ],
    [
      [
        1061256055129,
        828691054157
      ],
      4624944569291
    ],
    [
      [
        1059114493521,
        828691054157
      ],
      4659845300532
    ],
    [
      [
        1056966847077,
        828691054157
      ],
      4695150960625
    ],
    [
      [
        1054813055578,
        828691054157
      ],
      4730867975475
    ],
    [
      [
        1052653057957,
        828691054157
      ],
      4767002949896
    ],
    [
      [
        1050486792275,
        828691054157
      ],
      4803562525977
    ],
    [
      [
        1048314195714,
        828691054157
      ],
      4840553629084
    ],
    [
      [
        1046135204551,
        828691054157
      ],
      4877983184580
    ],
    [
      [
        1043949754148,
        828691054157
      ],
      4915858341471
    ],
    [
      [
        1041757778928,
        828691054157
      ],
      4954186390400
    ],
    [
      [
        1039559212362,
        828691054157
      ],
      4992974748737
    ],
    [
      [
        1037353986947,
        828691054157
      ],
      5032231005311
    ],
    [
      [
        1035142034186,
        828691054157
      ],
      5071962898045
    ],
    [
      [
        1032923284572,
        828691054157
      ],
      5112178366133
    ],
    [
      [
        1030697667565,
        828691054157
      ],
      5152885453139
    ],
    [
      [
        1028465111573,
        828691054157
      ],
      5194092426262
    ],
    [
      [
        1026225543929,
        828691054157
      ],
      5235807724162
    ],
    [
      [
        1023978890871,
        828691054157
      ],
      5278039927135
    ],
    [
      [
        1021725077518,
        828691054157
      ],
      5320797861479
    ],
    [
      [
        1019464027850,
        828691054157
      ],
      5364090502587
    ],
    [
      [
        1017195664680,
        828691054157
      ],
      5407927034583
    ],
    [
      [
        1014919909637,
        828691054157
      ],
      5452316857771
    ],
    [
      [
        1012636683132,
        828691054157
      ],
      5497269536463
    ],
    [
      [
        1010345904343,
        828691054157
      ],
      5542794895880
    ],
    [
      [
        1008047491179,
        828691054157
      ],
      5588902969974
    ],
    [
      [
        1005741360263,
        828691054157
      ],
      5635604001427
    ],
    [
      [
        1003427426898,
        828691054157
      ],
      5682908456559
    ],
    [
      [
        1001105605039,
        828691054157
      ],
      5730827070062
    ],
    [
      [
        998775807269,
        828691054157
      ],
      5779370792805
    ],
    [
      [
        996437944766,
        828691054157
      ],
      5828550858941
    ],
    [
      [
        994091927272,
        828691054157
      ],
      5878378711348
    ],
    [
      [
        991737663064,
        828691054157
      ],
      5928866075803
    ],
    [
      [
        989375058921,
        828691054157
      ],
      2981429446041
    ]
  ],
  "sellers": [
    [
      [
        1,
        1
      ],
      482350710205000
    ],
    [
      [
        828691054158,
        1525880666857
      ],
      268452304523961
    ],
    [
      [
        989375058922,
        1525880666857
      ],
      1167980310487
    ],
    [
      [
        991737663065,
        1525880666857
      ],
      2334714120078
    ],
    [
      [
        994091927273,
        1525880666857
      ],
      2326800281693
    ],
    [
      [
        996437944767,
        1525880666857
      ],
      2318943267538
    ],
    [
      [
        998775807270,
        1525880666857
      ],
      2311142416524
    ],
    [
      [
        1001105605040,
        1525880666857
      ],
      2303397085779
    ],
    [
      [
        1003427426899,
        1525880666857
      ],
      2295706623565
    ],
    [
      [
        1005741360264,
        1525880666857
      ],
      2288070401671
    ],
    [
      [
        1008047491180,
        1525880666857
      ],
      2280487790926
    ],
    [
      [
        1010345904344,
        1525880666857
      ],
      2272958184785
    ],
    [
      [
        1012636683133,
        1525880666857
      ],
      2265480983641
    ],
    [
      [
        1014919909638,
        1525880666857
      ],
      2258055590922
    ],
    [
      [
        1017195664681,
        1525880666857
      ],
      2250681415213
    ],
    [
      [
        1019464027851,
        1525880666857
      ],
      2243357894207
    ],
    [
      [
        1021725077519,
        1525880666857
      ],
      2236084456635
    ],
    [
      [
        1023978890872,
        1525880666857
      ],
      2228860545971
    ],
    [
      [
        1026225543930,
        1525880666857
      ],
      2221685619465
    ],
    [
      [
        1028465111574,
        1525880666857
      ],
      2214559124850
    ],
    [
      [
        1030697667566,
        1525880666857
      ],
      2207480543365
    ],
    [
      [
        1032923284573,
        1525880666857
      ],
      2200449347345
    ],
    [
      [
        1035142034187,
        1525880666857
      ],
      2193465014554
    ],
    [
      [
        1037353986948,
        1525880666857
      ],
      2186527052608
    ],
    [
      [
        1039559212363,
        1525880666857
      ],
      2179634949176
    ],
    [
      [
        1041757778929,
        1525880666857
      ],
      2172788215557
    ],
    [
      [
        1043949754149,
        1525880666857
      ],
      2165986365721
    ],
    [
      [
        1046135204552,
        1525880666857
      ],
      2159228927741
    ],
    [
      [
        1048314195715,
        1525880666857
      ],
      2152515425638
    ],
    [
      [
        1050486792276,
        1525880666857
      ],
      2145845387338
    ],
    [
      [
        1052653057958,
        1525880666857
      ],
      2139218382905
    ],
    [
      [
        1054813055579,
        1525880666857
      ],
      2132633926013
    ],
    [
      [
        1056966847078,
        1525880666857
      ],
      2126091602210
    ],
    [
      [
        1059114493522,
        1525880666857
      ],
      2119590959913
    ],
    [
      [
        1061256055130,
        1525880666857
      ],
      2113131575496
    ],
    [
      [
        1063391591284,
        1525880666857
      ],
      2106713014058
    ],
    [
      [
        1065521160549,
        1525880666857
      ],
      2100334871575
    ],
    [
      [
        1067644820682,
        1525880666857
      ],
      2093996721486
    ],
    [
      [
        1069762628652,
        1525880666857
      ],
      2087698163846
    ],
    [
      [
        1071874640652,
        1525880666857
      ],
      2081438802615
    ],
    [
      [
        1073980912115,
        1525880666857
      ],
      2075218225811
    ],
    [
      [
        1076081497724,
        1525880666857
      ],
      2069036065914
    ],
    [
      [
        1078176451431,
        1525880666857
      ],
      2062891920692
    ],
    [
      [
        1080265826465,
        1525880666857
      ],
      2056785417206
    ],
    [
      [
        1082349675348,
        1525880666857
      ],
      2050716184939
    ],
    [
      [
        1084428049906,
        1525880666857
      ],
      2044683853210
    ],
    [
      [
        1086501001283,
        1525880666857
      ],
      2038688055669
    ],
    [
      [
        1088568579951,
        1525880666857
      ],
      2032728438493
    ],
    [
      [
        1090630835722,
        1525880666857
      ],
      2026804643436
    ],
    [
      [
        1092687817764,
        1525880666857
      ],
      2020916326744
    ],
    [
      [
        1094739574604,
        1525880666857
      ],
      2015063142064
    ],
    [
      [
        1096786154146,
        1525880666857
      ],
      2009244741193
    ],
    [
      [
        1098827603680,
        1525880666857
      ],
      2003460811630
    ],
    [
      [
        1100863969890,
        1525880666857
      ],
      1997710996821
    ],
    [
      [
        1102895298869,
        1525880666857
      ],
      1991994992450
    ],
    [
      [
        1104921636123,
        1525880666857
      ],
      1986312458876
    ],
    [
      [
        1106943026588,
        1525880666857
      ],
      1980663095918
    ],
    [
      [
        1108959514633,
        1525880666857
      ],
      1975046576796
    ],
    [
      [
        1110971144074,
        1525880666857
      ],
      1969462597281
    ],
    [
      [
        1112977958182,
        1525880666857
      ],
      1963910854133
    ],
    [
      [
        1114979999691,
        1525880666857
      ],
      1958391049578
    ],
    [
      [
        1116977310808,
        1525880666857
      ],
      1952902869175
    ],
    [
      [
        1118969933223,
        1525880666857
      ],
      1947446047243
    ],
    [
      [
        1120957908114,
        1525880666857
      ],
      1942020272303
    ],
    [
      [
        1122941276158,
        1525880666857
      ],
      1936625260139
    ],
    [
      [
        1124920077540,
        1525880666857
      ],
      1931260743311
    ],
    [
      [
        1126894351957,
        1525880666857
      ],
      1925926429246
    ],
    [
      [
        1128864138632,
        1525880666857
      ],
      1920622051115
    ],
    [
      [
        1130829476316,
        1525880666857
      ],
      1915347329670
    ],
    [
      [
        1132790403298,
        1525880666857
      ],
      1910102005044
    ],
    [
      [
        1134746957412,
        1525880666857
      ],
      1904885809996
    ],
    [
      [
        1136699176045,
        1525880666857
      ],
      1899698478227
    ],
    [
      [
        1138647096144,
        1525880666857
      ],
      1894539756858
    ],
    [
      [
        1140590754222,
        1525880666857
      ],
      1889409387198
    ],
    [
      [
        1142530186366,
        1525880666857
      ],
      1884307129205
    ],
    [
      [
        1144465428241,
        1525880666857
      ],
      1879232709951
    ],
    [
      [
        1146396515101,
        1525880666857
      ],
      1874185912427
    ],
    [
      [
        1148323481792,
        1525880666857
      ],
      1869166471536
    ],
    [
      [
        1150246362760,
        1525880666857
      ],
      1864174163261
    ],
    [
      [
        1152165192056,
        1525880666857
      ],
      1859208740456
    ],
    [
      [
        1154080003344,
        1525880666857
      ],
      1854269969784
    ],
    [
      [
        1155990829902,
        1525880666857
      ],
      1849357632399
    ],
    [
      [
        1157897704637,
        1525880666857
      ],
      1844471487417
    ],
    [
      [
        1159800660080,
        1525880666857
      ],
      1839611305117
    ],
    [
      [
        1161699728400,
        1525880666857
      ],
      1834776888372
    ],
    [
      [
        1163594941406,
        1525880666857
      ],
      1829967977489
    ],
    [
      [
        1165486330551,
        1525880666857
      ],
      1825184396288
    ],
    [
      [
        1167373926941,
        1525880666857
      ],
      1820425906637
    ],
    [
      [
        1169257761338,
        1525880666857
      ],
      1815692287973
    ],
    [
      [
        1171137864164,
        1525880666857
      ],
      1810983354952
    ],
    [
      [
        1173014265509,
        1525880666857
      ],
      1806298886085
    ],
    [
      [
        1174886995133,
        1525880666857
      ],
      1801638674683
    ],
    [
      [
        1176756082474,
        1525880666857
      ],
      1797002529472
    ],
    [
      [
        1178621556649,
        1525880666857
      ],
      1792390223575
    ],
    [
      [
        1180483446463,
        1525880666857
      ],
      1787801602130
    ],
    [
      [
        1182341780408,
        1525880666857
      ],
      1783236427932
    ],
    [
      [
        1184196586673,
        1525880666857
      ],
      1778694532446
    ],
    [
      [
        1186047893146,
        1525880666857
      ],
      1774175712632
    ],
    [
      [
        1187895727418,
        1525880666857
      ],
      1769679787538
    ],
    [
      [
        1189740116787,
        1525880666857
      ],
      1765206563856
    ],
    [
      [
        1191581088264,
        1525880666857
      ],
      1760755858027
    ],
    [
      [
        1193418668575,
        1525880666857
      ],
      1756327496700
    ],
    [
      [
        1195252884167,
        1525880666857
      ],
      1751921286119
    ],
    [
      [
        1197083761210,
        1525880666857
      ],
      1747537047676
    ],
    [
      [
        1198911325602,
        1525880666857
      ],
      1743174618437
    ],
    [
      [
        1200735602974,
        1525880666857
      ],
      1738833811331
    ],
    [
      [
        1202556618691,
        1525880666857
      ],
      1734514459968
    ],
    [
      [
        1204374397858,
        1525880666857
      ],
      1730216387673
    ],
    [
      [
        1206188965322,
        1525880666857
      ],
      1725939439239
    ],
    [
      [
        1208000345676,
        1525880666857
      ],
      1721683431571
    ],
    [
      [
        1209808563264,
        1525880666857
      ],
      1717448199034
    ],
    [
      [
        1211613642184,
        1525880666857
      ],
      1713233593999
    ],
    [
      [
        1213415606288,
        1525880666857
      ],
      1709039446053
    ],
    [
      [
        1215214479189,
        1525880666857
      ],
      1704865594094
    ],
    [
      [
        1217010284266,
        1525880666857
      ],
      1700711882078
    ],
    [
      [
        1218803044660,
        1525880666857
      ],
      1696578145431
    ],
    [
      [
        1220592783284,
        1525880666857
      ],
      1692464252964
    ],
    [
      [
        1222379522824,
        1525880666857
      ],
      1688370018997
    ],
    [
      [
        1224163285742,
        1525880666857
      ],
      1684295315007
    ],
    [
      [
        1225944094277,
        1525880666857
      ],
      1680239995637
    ],
    [
      [
        1227721970451,
        1525880666857
      ],
      1676203884481
    ],
    [
      [
        1229496936071,
        1525880666857
      ],
      1672186863585
    ],
    [
      [
        1231269012730,
        1525880666857
      ],
      1668188775011
    ],
    [
      [
        1233038221813,
        1525880666857
      ],
      1664209477462
    ],
    [
      [
        1234804584497,
        1525880666857
      ],
      1660248832427
    ],
    [
      [
        1236568121756,
        1525880666857
      ],
      1656306690037
    ],
    [
      [
        1238328854360,
        1525880666857
      ],
      1652382913086
    ],
    [
      [
        1240086802883,
        1525880666857
      ],
      1648477382222
    ],
    [
      [
        1241841987701,
        1525880666857
      ],
      1644589933585
    ],
    [
      [
        1243594428997,
        1525880666857
      ],
      1640720618665
    ],
    [
      [
        1245344146761,
        1525880666857
      ],
      819926095341
    ]
  ],
  "replay": {
    "opt_integer": "4513189719726172494926641252006617932851157",
    "best_welfare_integer": "3290478121341196899448930683262059605755824",
    "ratio": "3290478121341196899448930683262059605755824/4513189719726172494926641252006617932851157",
    "ratio_decimal": 0.7290803900751682,
    "event_count": 264,
    "best_price_integer": 1008047491180
  }
}


==> anc/manifest.json <==
{
  "title": "Supplementary material: data, certificates and replay script",
  "files": {
    "README.md": {
      "sha256": "53e09f87bf15d17f2b2e0167e8682da8e2a31507dbf2a4e3f9d62256b6b5c7ae",
      "bytes": 5388
    },
    "affine_boundary_coefficients.json": {
      "sha256": "48048f51570b3f7d5e1029c3b62cc3d426454d78f8c7ef7f211b7a5e4807786f",
      "bytes": 17144
    },
    "boundary_identities.json": {
      "sha256": "0faa9b15e94328143c98d1772c80de690e8407562917b97badf47f2f7edd4d47",
      "bytes": 372
    },
    "branch_elimination.json": {
      "sha256": "818d54a2e6fd2e76380d93288f4eb93da3b4548b21f6f525fadbc0daaaaea13d",
      "bytes": 4139
    },
    "branch_positive_factors.json": {
      "sha256": "ef55e1766de17677bf4ad7573f9e56405c5d799beb6498721f1dd94444d34eb9",
      "bytes": 1357
    },
    "endpoint_identities.json": {
      "sha256": "808dbb1e38c22e6e03fb23d95dbd32257936f983a69f29523bb5a19db62ff980",
      "bytes": 509
    },
    "general_instance.json": {
      "sha256": "637f4120423d4d313b62363cb5c79797af72d9865c6fb8419c5f1ee366241e04",
      "bytes": 38075
    },
    "obstructions.json": {
      "sha256": "33bcb43b5d0af96b98425dbd5a5b34fc1b84acce8f45a73cf6c63b0b2fa3165d",
      "bytes": 2763
    },
    "obstructions.md": {
      "sha256": "d9f3ced48690a783e9db5489e053a9f7cd62f43658c5bb6485d5a30c0b4843c9",
      "bytes": 4403
    },
    "reference_price_coefficients.json": {
      "sha256": "14d88152da783c8c886008f8c3afbfba7ecb11df5b5fef7eb9c2e9b13dfb5a69",
      "bytes": 2464
    },
    "second_unit_kernel_bounds.json": {
      "sha256": "8294067ccd1469008d9fddec1573382c46898fb59b2e9d858ab4d96f286a0dff",
      "bytes": 3045
    },
    "second_unit_kernel_identities.json": {
      "sha256": "210f9ab842bc949938e9b86fb217dcfd6107babd508ce2ad4db4409e2d84548c",
      "bytes": 835
    },
    "stationary_lower_endpoint.json": {
      "sha256": "81df7ff73e80bc6db55a6149fc4da0bcea779bc02ca9d4fe67fdb3b2d99eb1b3",
      "bytes": 6979492
    },
    "stationary_physical_conditions.json": {
      "sha256": "f42310228b669244cb9eddd98f7cb76b9930dd2e444daf16b88e01080affcb24",
      "bytes": 7441
    },
    "stationary_uniform_cover.json": {
      "sha256": "df1b03196133ae3cbeade7990947903a1da636b4a299764dd74b951346d5bcb5",
      "bytes": 3810867
    },
    "symmetric_instance.json": {
      "sha256": "3da28af6b214e01e7ca0c7a963c9882f3275dc99f915a4bff29f46042a910631",
      "bytes": 12610
    },
    "verify.py": {
      "sha256": "cd692fc23c982fb83871d60d2c51a41f82a7e7bfffde16259c2db5eb1f004dc2",
      "bytes": 21720
    }
  }
}


==> anc/obstructions.json <==
{
  "title": "Two explicit obstructions to reducing the second buyer (Section 'Open questions')",
  "coordinate_compression": {
    "claim": "With the other three marginal laws fixed, replacing the second buyer value by its mean can raise the optimal posted-price welfare ratio, here from 67/70 to 1.",
    "model": "Two units, buyer vector (B1,B2) with B1>=B2, seller vector (S1,S2) with S1<=S2, vectors independent, inclusive trade rule S_i<=z<=B_i.",
    "buyer_vectors": [["3", "1"], ["3", "3"]],
    "buyer_probabilities": ["1/2", "1/2"],
    "seller_vectors": [["1/10", "1/10"], ["1/10", "2"]],
    "seller_probabilities": ["1/2", "1/2"],
    "expected": {"OPT": "21/4", "best_welfare": "201/40", "ratio": "67/70"},
    "compressed_buyer_vectors": [["3", "2"]],
    "compressed_buyer_probabilities": ["1"],
    "expected_compressed": {"OPT": "5", "best_welfare": "5", "ratio": "1"}
  },
  "value_convexity": {
    "claim": "The jointly optimized first-unit value V_lambda is not convex in the law of the second buyer body: V(mix) - (V(delta_1)+V(delta_2))/2 >= lambda/10 for every lambda >= 25/72.",
    "model": "Normalized limiting problem with common escaping buyer tails of first moment one; bodies 1<=Z2<=Z1<=2; S2 = 0 w.p. 1/10 and 2 w.p. 9/10; 0<=S1<=S2; kernel g_p(s,z) = 1{s<p} (1 + (z-s) 1{p<=z}); gain cap E g_p(S1,Z1) + E g_p(S2,Z2) <= 2 at every body price p; G = 2 + sum_q E(Z_q-S_q)_+, M = E(S1+S2); V_lambda(mu) = sup { G - lambda M } over first-unit laws, with Z2 ~ mu.",
    "second_seller": [["0", "1/10"], ["2", "9/10"]],
    "lambda_min": "25/72",
    "dual_measure": "nu = (1/3) delta_1 + (2/(3 p^2)) 1_(1,2)(p) dp, total mass 2/3",
    "pointwise_inequality": "1 + (z-s)_+ - lambda*s <= 1 + integral g_p(s,z) nu(dp) for 1<=z<=2, 0<=s<=2",
    "remainders": {
      "case_s_below_1": {
        "domain": "0<=s<1",
        "direct": "lambda*s + 2*s/(3*z)",
        "nonnegative_form": "s*(lambda + 2/(3*z))"
      },
      "case_s_between_1_and_z": {
        "domain": "1<=s<z<=2",
        "direct": "2/(3*s) - 1/3 + 2*(z-s)**2/(3*s*z) - z + (1+lambda)*s",
        "nonnegative_form": "(11*s-12)**2/(72*s) + (lambda - 25/72)*s + (2-z)*(1 - 2/(3*s) + s/(3*z))"
      },
      "case_s_at_least_z": {
        "domain": "1<=z<=s<=2",
        "direct": "2/(3*s) - 1/3 + lambda*s",
        "nonnegative_form": "(2-s)/(3*s) + lambda*s"
      }
    },
    "upper_bound_at_delta_1": "10/3 - 9*lambda/5",
    "value_at_delta_2": "10/3 - 8*lambda/3",
    "witness_at_delta_2": {"Z1": [["2", "1"]], "S1": [["0", "17/30"], ["2", "13/30"]], "G": "10/3", "M": "8/3"},
    "witness_at_mixture": {"Z1_equals_Z2": [["1", "1/2"], ["2", "1/2"]], "S1": [["0", "7/10"], ["1", "4/15"], ["2", "1/30"]], "G": "10/3", "M": "32/15"},
    "gap": "lambda/10"
  }
}


==> anc/obstructions.md <==
# Two reductions of the second buyer that fail

Both instances concern the two-unit model of the paper. Their data are in
`obstructions.json`, and `verify.py` replays every computation below.

## 1. Replacing the second buyer by its mean

Fix $B_1=3$, $S_1=1/10$, and let $S_2$ be $1/10$ or $2$ with probability $1/2$
each. If $B_2$ is $1$ or $3$ with probability $1/2$ each, independently of the
seller, then first-best welfare is $21/4$, the best posted price obtains
$201/40$, and the ratio is $67/70$. If $B_2$ is replaced by its mean $2$, the
price $z=2$ obtains first-best welfare $5$ and the ratio is $1$.

With the other three marginal laws held fixed, compressing the second buyer to
its mean can therefore make an instance easier. A reduction to a deterministic
second buyer has to change the other laws as well.

## 2. The optimized first-unit value is not convex in the second buyer

We use the normalized limiting problem: common escaping buyer tails with first
moment one, bounded bodies $1\le Z_2\le Z_1\le2$, sellers $0\le S_1\le S_2$, and

$$
S_2\sim\tfrac1{10}\delta_0+\tfrac9{10}\delta_2,
\qquad
g_p(s,z)=\mathbf 1_{\{s<p\}}\bigl(1+(z-s)\mathbf 1_{\{p\le z\}}\bigr).
$$

Buyer and seller vectors are independent. The tail-price event has total gain
two, so the gain cap is

$$
\Gamma(p)=\mathbb E g_p(S_1,Z_1)+\mathbb E g_p(S_2,Z_2)\le2
\quad\text{at every body price }p. \tag{1}
$$

Let $\mu$ be the law of $Z_2$. For $\lambda>0$ define

$$
V_\lambda(\mu)=\sup\{G-\lambda M:(1)\text{ holds}\},\qquad
G=2+\sum_{q=1}^2\mathbb E(Z_q-S_q)_+,\quad M=\mathbb E(S_1+S_2),
$$

where the supremum ranges over every admissible law of $(Z_1,S_1)$ on the full
continuous domains.

**Theorem.** For every $\lambda\ge25/72$,

$$
V_\lambda(\delta_1)\le\frac{10}3-\frac95\lambda,\qquad
V_\lambda(\delta_2)=\frac{10}3-\frac83\lambda,\qquad
V_\lambda\Bigl(\frac{\delta_1+\delta_2}2\Bigr)\ge\frac{10}3-\frac{32}{15}\lambda .
$$

Consequently
$V_\lambda\bigl(\tfrac{\delta_1+\delta_2}2\bigr)-\tfrac12\bigl(V_\lambda(\delta_1)+V_\lambda(\delta_2)\bigr)\ge\lambda/10>0$,
and $V_\lambda$ is not convex. The range $0.72908\le\beta\le0.729081$ of the
paper gives $\lambda=(1-\beta)/\beta>25/72$.

**Lemma.** Let $\nu=\tfrac13\delta_1+\tfrac{2}{3p^2}\mathbf 1_{(1,2)}(p)\,\mathrm dp$,
a positive measure of mass $2/3$. If $\lambda\ge25/72$, then for $1\le z\le2$ and
$0\le s\le2$,

$$
1+(z-s)_+-\lambda s\le1+\int g_p(s,z)\,\nu(\mathrm dp). \tag{2}
$$

*Proof.* Write $D(s,z)$ for the right side of (2) minus the left side, and
integrate the kernel in the three cases.

If $0\le s<1$, then $D=s\bigl(\lambda+\tfrac2{3z}\bigr)\ge0$.

If $1\le s<z\le2$, then

$$
D=\frac2{3s}-\frac13+\frac{2(z-s)^2}{3sz}-z+(1+\lambda)s
=\frac{(11s-12)^2}{72s}+\Bigl(\lambda-\frac{25}{72}\Bigr)s
+(2-z)\Bigl(1-\frac2{3s}+\frac s{3z}\Bigr)\ge0,
$$

and the last factor is positive because $s\ge1$.

If $1\le z\le s\le2$, only prices above $s$ trade, and
$D=\tfrac{2-s}{3s}+\lambda s\ge0$. $\square$

*Proof of the theorem.* For $Z_2=1$, averaging (2) over $(Z_1,S_1)$ gives
$G_1-\lambda M_1\le1+\int\Gamma_1\,\mathrm d\nu$, where the subscript refers to
the first unit. The second-unit gains are $\Gamma_2(1)=1/5$ and
$\Gamma_2(p)=1/10$ for $1<p<2$, so (1) and the two masses $1/3$ of $\nu$ give
$G_1-\lambda M_1\le1+\tfrac13\cdot\tfrac95+\tfrac13\cdot\tfrac{19}{10}=\tfrac{67}{30}$.
Since the second unit contributes $11/10-\tfrac95\lambda$, this is the first
bound.

For $Z_2=2$, buyer order forces $Z_1=2$. With $r=\Pr(S_1<2)$,
$c=\mathbb E[S_1\mathbf 1_{\{S_1<2\}}]$ and $w=r+1/10$, the gain limit as
$p\uparrow2$ is $3w-c$, so $T:=2w-c\le\min\{2w,2-w\}\le4/3$. Then
$G=2+T$, $M=4-T$, and $G-\lambda M=2-4\lambda+(1+\lambda)T\le\tfrac{10}3-\tfrac83\lambda$.
Equality holds for $S_1\sim\tfrac{17}{30}\delta_0+\tfrac{13}{30}\delta_2$.

For the mixture we take $Z_1=Z_2\sim(\delta_1+\delta_2)/2$ and
$S_1\sim\tfrac7{10}\delta_0+\tfrac4{15}\delta_1+\tfrac1{30}\delta_2$. For body
prices $p\le1$ the total gain is $\bigl(\tfrac7{10}+\tfrac1{10}\bigr)\tfrac52=2$,
and for $1<p\le2$ it is
$\tfrac7{10}\cdot2+\tfrac4{15}\cdot\tfrac32+\tfrac1{10}\cdot2=2$, so (1) holds. Direct expectation gives
$G=10/3$ and $M=32/15$. $\square$

The mixed example has price-welfare ratio $31/41$, above the conjectured
two-unit constant. It refutes the convexity argument for compressing the second
buyer and says nothing about the constant itself.


==> anc/reference_price_coefficients.json <==
{
  "exact": {
    "identities": {
      "linear_low_price_mass": "0",
      "linear_low_price_endpoint": "0",
      "low_buyer_potential_derivative": "0",
      "low_first_seller_potential_derivative": "0",
      "low_joint_seller_gradient": "0",
      "low_joint_seller_negative_square": "0",
      "low_first_seller_origin_value": "0",
      "tail_first_buyer_derivative": "0",
      "tail_second_buyer_derivative": "0",
      "tail_joint_buyer_square": "0",
      "tail_joint_final_balance": "0",
      "tail_seller_constant_piece": "0",
      "tail_seller_outside_piece": "0",
      "left_buyer_endpoint_boundary_factors": "0",
      "right_terminal_price_density": "0",
      "right_seller_gradient_at_contact": "0",
      "right_clock_mass_identity": "0",
      "left_clock_mass_boundary_factors": "0",
      "joint_tail_slope_is_minus_normalized_comparison": "0",
      "common_zero_mass_envelope_normalization": "0"
    },
    "count": 20
  },
  "new_signs": {
    "input_t": [
      "1332853481/4194304000",
      "1333276033/4194304000"
    ],
    "input_p": [
      "754340808478301733/1125899906842624000",
      "757970502520020517/1125899906842624000"
    ],
    "input_beta": [
      "18227/25000",
      "729081/1000000"
    ],
    "precision_bits": 192,
    "cells": 64,
    "bounds": {
      "low_density_intercept": "[[0.2441967851810322720496060 +/- 3.56e-26], [0.2592019970216488111702802 +/- 3.12e-26]]",
      "low_density_slope": "[[0.2914958269102481125401027 +/- 3.85e-26], [0.3141028782410995034979351 +/- 2.52e-26]]",
      "low_first_seller_monotonicity_margin": "[[0.1423393336899586001833929 +/- 4.94e-26], [0.2137602056918673197230352 +/- 1.54e-26]]",
      "low_joint_seller_square_margin": "[[0.05889971862256702134869509 +/- 4.53e-27], [0.3944899340224283571030896 +/- 1.68e-26]]",
      "tail_buyer_first_final_slope": "[[0.04650338008670113187883032 +/- 2.26e-27], [0.08929910438038385611627234 +/- 1.16e-27]]",
      "tail_joint_buyer_global_quadratic_margin": "[[0.07549481420426398195351985 +/- 1.41e-27], [0.1050408278882759777459088 +/- 3.54e-26]]",
      "tail_density": "[[0.2709189999999418452247824 +/- 4.48e-26], [0.2709200000000583363757301 +/- 4.97e-26]]",
      "finite_price_ceiling": "[[2.721705185598679577196890 +/- 2.27e-26], [2.882142170215942655886465 +/- 2.18e-25]]",
      "second_buyer_value_at_b": "[[0.09855840873832631814557234 +/- 4.34e-27], [0.1242775625495501230962865 +/- 4.44e-26]]"
    }
  }
}


==> anc/second_unit_kernel_bounds.json <==
{
  "precision_bits": 192,
  "rectangular_cells": 64,
  "input_t": [
    "1332853481/4194304000",
    "1333276033/4194304000"
  ],
  "input_p": [
    "754340808478301733/1125899906842624000",
    "757970502520020517/1125899906842624000"
  ],
  "input_beta": [
    "18227/25000",
    "729081/1000000"
  ],
  "bounds": {
    "a": "[[0.8261540336243340387767375 +/- 4.33e-26], [0.8312208906063458524471343 +/- 4.81e-26]]",
    "u": "[[0.9856718936607646863734544 +/- 2.41e-26], [0.9930614970908206995403589 +/- 2.66e-26]]",
    "w": "[[1.235453809953347636962917 +/- 2.22e-26], [1.255181773034443004632976 +/- 2.27e-25]]",
    "b": "[[1.508424603598312430108308 +/- 3.55e-26], [1.543367042540692679608583 +/- 3.07e-25]]",
    "m": "[[0.4822879550013682292686212 +/- 3.50e-26], [0.4824131974028774694218669 +/- 3.72e-26]]",
    "Pl": "[[0.7506683264975633537177622 +/- 4.96e-26], [0.7550229993023292226497709 +/- 6.28e-27]]",
    "Pr": "[[0.8747643240403844000496747 +/- 4.24e-27], [0.8771020630392880601533534 +/- 9.29e-28]]",
    "xl": "[[0.2565333357554898704458388 +/- 4.75e-28], [0.2597294495820513567943486 +/- 1.20e-26]]",
    "xr": "[[0.4202268322696891544865139 +/- 2.88e-26], [0.4395410766883269815252788 +/- 2.49e-26]]",
    "x0": "[[0.6640120045049098251865871 +/- 1.35e-26], [0.6871563884487823514746196 +/- 4.52e-26]]",
    "C": "[[0.3934471513930469788178357 +/- 2.07e-26], [0.3956406145480281244530829 +/- 9.90e-27]]",
    "ql": "[[0.3414895371388410039159567 +/- 3.78e-26], [0.3442533315283070605161697 +/- 1.31e-26]]",
    "qr": "[[0.2467437595914810932740124 +/- 3.72e-26], [0.2487695895724749695077094 +/- 2.53e-26]]",
    "pi_a": "[[0.3112966914571668665041105 +/- 1.21e-26], [0.3137994273214215125073568 +/- 4.71e-27]]",
    "pi_tail": "[[0.3287019761665537350103577 +/- 4.78e-26], [0.3626996177518553428575714 +/- 2.64e-27]]",
    "mass_left": "[[0.08975546752297150074769235 +/- 4.69e-28], [0.09131221111963741119284606 +/- 3.70e-27]]",
    "mass_middle": "[[0.1386277236728258270510406 +/- 1.84e-27], [0.1547587544759064752348632 +/- 3.37e-26]]",
    "mass_right": "[[0.09721980127430233876889774 +/- 2.98e-27], [0.1117620663855335838693959 +/- 4.25e-26]]",
    "left_half_margin": "[[0.1557466684716929394838303 +/- 1.31e-26], [0.1585104628611589960840433 +/- 3.78e-26]]",
    "middle_derivative_margin": "[[0.6011185238021443666411869 +/- 3.45e-26], [0.6399805864784884334994786 +/- 3.96e-26]]",
    "K_at_b": "[[0.2959170581482249956090807 +/- 1.80e-26], [0.3830043450172889690358995 +/- 2.98e-26]]",
    "second_seller_mass_derivative": "[[-0.1280996632352745946547183 +/- 1.32e-26], [-0.08044799049946431480852688 +/- 6.16e-28]]",
    "beta_minus_m": "[[0.2466668025971075837006197 +/- 2.93e-26], [0.2467930449987279859342948 +/- 7.04e-27]]"
  },
  "strict_positive": [
    "a",
    "pi_a",
    "pi_tail",
    "mass_left",
    "mass_middle",
    "mass_right",
    "left_half_margin",
    "middle_derivative_margin",
    "K_at_b",
    "beta_minus_m"
  ],
  "strict_negative": [
    "second_seller_mass_derivative"
  ]
}


==> anc/second_unit_kernel_identities.json <==
{
  "residuals": {
    "left_price_atom_factor": "0",
    "left_kernel_positive_factor": "0",
    "middle_density_derivative": "0",
    "right_density_derivative": "0",
    "right_kernel_derivative": "0",
    "second_body_kernel": "0",
    "first_body_kernel_derivative_middle": "0",
    "second_seller_mass_derivative": "0",
    "joint_second_body_and_seller_change": "0",
    "below_floor_price_atom_gap": "0"
  },
  "factor_premises": [
    "C*p^2=xl*(lambda+t)",
    "C*(xl+delta)^2=xl*(lambda+delta)"
  ],
  "body_variation_identity": "Delta(W_pi-beta O)=m E[integral_a^Z (Pi([a,s])+s rho(s)-beta) ds], a<=Z<=b",
  "below_floor_exact_difference": "m*(beta*(a-Z)-a*pi_a), 0<=Z<a; negative near a from below",
  "above_ceiling_linear_slope": "m*(1-pi_tail)-beta <= m-beta < 0 when m<beta; this direction requires changing B1 too"
}


==> anc/stationary_physical_conditions.json <==
{
  "date": "2026-09-21",
  "precision_bits": 256,
  "scope": "New physical inequalities on the entire Cartesian product of the existing exact rational root_t_interval, root_p_interval and beta_interval. Existing root isolation is reused, not rerun.",
  "input_source": "research_ideas/probes/fixed_price/manuscript/supplement/stationary_uniform_cover.json",
  "input_exact_rational_intervals": {
    "t": [
      "1332853481/4194304000",
      "1333276033/4194304000"
    ],
    "p": [
      "754340808478301733/1125899906842624000",
      "757970502520020517/1125899906842624000"
    ],
    "beta": [
      "18227/25000",
      "729081/1000000"
    ]
  },
  "cover": {
    "type": "one full Cartesian box",
    "boxes_evaluated": 1,
    "uncovered_boxes": []
  },
  "formulas": {
    "d": "(1-beta)/beta",
    "c": "(p-t)/2",
    "delta": "(p+t)/2",
    "e": "(1+t)/2",
    "v": "(1-t)/2",
    "P_l": "p*sqrt((delta+d)/(t+d))",
    "xi_l": "P_l-delta",
    "C": "(delta+d)*xi_l/P_l^2",
    "q_r": "2*v*C/(v+sqrt(v^2-4*(v^2-C)*C))",
    "q_l": "xi_l/P_l",
    "h": "d*q_r*(1-q_r)/(e*(q_r^2-q_r+C))",
    "P_r": "e/(1-q_r)",
    "xi_r": "q_r*P_r/h",
    "xi_0": "v/h"
  },
  "interval_bounds": {
    "t": "[[0.3177770330904722868581302464008331298828 +/- 1.26e-41], [0.3178777773381470979074947535991668701172 +/- 1.26e-41]]",
    "p": "[[0.6699892271857602610296567036129999905825 +/- 3.39e-41], [0.6732130431113542146093209339596796780825 +/- 3.39e-41]]",
    "beta": "[[0.7290799999999985978433869604486972093582 +/- 1.54e-41], [0.7290810000000014021566130395513027906418 +/- 1.54e-41]]",
    "d": "[0.3715897127985954284667968750000000000000, 0.3715915963985025882720947265625000000000]",
    "c": "[[0.1760557249228402434404472387541318312287 +/- 3.31e-41], [0.1777180050114073019962290800322080031037 +/- 3.31e-41]]",
    "delta": "[[0.4938831301371499358232597387541318312287 +/- 3.31e-41], [0.4955454102257169943790415800322080031037 +/- 3.31e-41]]",
    "e": "[[0.6588885165452077217196347191929817199707 +/- 3.13e-42], [0.6589388886691019706631777808070182800293 +/- 3.13e-42]]",
    "v": "[[0.3410611113308980293368222191929817199707 +/- 3.13e-42], [0.3411114834547922782803652808070182800293 +/- 3.13e-42]]",
    "P_l": "[[0.7506473713218598149307385093698140680603 +/- 7.62e-42], [0.7550421883860268152840748435983296930603 +/- 7.62e-42]]",
    "xi_l": "[[0.2551019610952333258499240010996910258941 +/- 4.07e-41], [0.2611590582497863741625880330821129008941 +/- 4.07e-41]]",
    "C": "[0.3872709209099411964416503906250000000000, 0.4019095483236014842987060546875000000000]",
    "discriminant": "[[0.5355613615198176058382927218500689901955 +/- 1.69e-41], [0.5754774006732854696364342013422564901955 +/- 1.69e-41]]",
    "q_r": "[0.2402128383982926607131958007812500000000, 0.2555658549536019563674926757812500000000]",
    "q_l": "[0.3378645111806690692901611328125000000000, 0.3479117746464908123016357421875000000000]",
    "D(q_r)": "[[0.1892894160915340085620840737679060339360 +/- 1.49e-41], [0.2270106161809700329894980141975935339360 +/- 1.49e-41]]",
    "h": "[0.4439238212071359157562255859375000000000, 0.5785297607071697711944580078125000000000]",
    "P_r": "[0.8672014307230710983276367187500000000000, 0.8851540405303239822387695312500000000000]",
    "xi_r": "[0.3598347343504428863525390625000000000000, 0.5095810117200016975402832031250000000000]",
    "xi_0": "[0.5895307958126068115234375000000000000000, 0.7684009466320276260375976562500000000000]"
  },
  "strict_positive_margins": {
    "t_positive": "[[0.3177770330904722868581302464008331298828 +/- 1.26e-41], [0.3178777773381470979074947535991668701172 +/- 1.26e-41]]",
    "p_minus_t": "[[0.3521114498474994762844403339840937405825 +/- 3.39e-41], [0.3554360100209956145889123035885859280825 +/- 3.39e-41]]",
    "one_minus_p": "[[0.3267869568886457853906790660403203219175 +/- 3.39e-41], [0.3300107728142397389703432963870000094175 +/- 3.39e-41]]",
    "C_minus_one_quarter": "[0.1372709209099411964416503906250000000000, 0.1519095483236014842987060546875000000000]",
    "xi_l_minus_c": "[[0.07738395608291652915192199282956798372783 +/- 3.74e-42], [0.08510333332785562542391372256589610872783 +/- 3.74e-42]]",
    "xi_r_minus_xi_l": "[[0.09867567600606906320556649267472303660594 +/- 6.72e-43], [0.2544790507193558206747437387684730366059 +/- 4.07e-41]]",
    "xi_0_minus_xi_r": "[0.07994978409260511398315429687500000000000, 0.4085662122815847396850585937500000000000]",
    "q_r_positive": "[0.2402128383982926607131958007812500000000, 0.2555658549536019563674926757812500000000]",
    "q_l_minus_q_r": "[0.08229865622706711292266845703125000000000, 0.1076989362481981515884399414062500000000]",
    "one_minus_q_l": "[0.6520882253535091876983642578125000000000, 0.6621354888193309307098388671875000000000]",
    "h_positive": "[0.4439238212071359157562255859375000000000, 0.5785297607071697711944580078125000000000]",
    "one_minus_h": "[0.4214702392928302288055419921875000000000, 0.5560761787928640842437744140625000000000]",
    "discriminant_positive": "[[0.5355613615198176058382927218500689901955 +/- 1.69e-41], [0.5754774006732854696364342013422564901955 +/- 1.69e-41]]",
    "v_minus_q_r": "[[0.08549525637726765125989913940429687500000 +/- 1e-45], [0.1008986450565280392765998840332031250000 +/- 1e-45]]"
  },
  "arb_status": "proved",
  "failed_or_indefinite_margins": [],
  "reused_credential": {
    "key": "fp_ext_k2_stationary_branch_uniform_arb_20260913",
    "statement": "For every beta in [18227/25000,729081/1000000], conditional on the recorded stationary-state identities, p0 monotonicity and 1/5<t<421/1000 bounds, the Arb cover in continuation/branch_interval_uniform.py encloses exactly one physical interior stationary point in a common admissible root strip.",
    "rerun": false
  },
  "exact": {
    "residuals": {
      "quadratic_complete_square": "0",
      "reconstructed_logP_q": "0",
      "reconstructed_P_xi": "0",
      "reconstructed_P_xixi": "0",
      "left_endpoint_D_identity": "0",
      "right_endpoint_xi_identity": "0",
      "h_stationarity_numerator_factor": "0",
      "t_stationarity_mod_quadratic": "0",
      "p_stationarity_from_Pl_definition": "0"
    },
    "all_zero": true,
    "t_stationarity_difference_factor": "(-q - v + 2)/(q**3*v - q**3 + q**2*v**2 - 2*q**2*v + q**2 - q*v**2 + q*v)",
    "t_stationarity_quadratic_factor": "-C*q**2 + v**2*(C + q**2 - q)",
    "t_stationarity_difference_denominator": "q**3*v - q**3 + q**2*v**2 - 2*q**2*v + q**2 - q*v**2 + q*v",
    "hypotheses": [
      "D(q)=q^2-q+C; xi_q=-xi/D(q); P^2=d*xi/D(q), using the positive branch",
      "All displayed denominators are nonzero; physical signs are checked separately by Arb",
      "Left endpoint: xi_l=Pl-delta and C=(delta+d)*xi_l/Pl^2",
      "Right endpoint: Pr=e/(1-q), h=d*q*(1-q)/(e*D(q)), e+v=1",
      "h stationarity uses v^2*D(q)=C*q^2",
      "t stationarity additionally uses (delta+d)/Pl^2=(t+d)/p^2"
    ],
    "scope": "Nine new local reverse-construction and stationarity identities only; no global curve existence or boundary exhaustion."
  },
  "not_certified": [
    "The old root-isolation result is not reverified",
    "The analytic reverse construction and gluing",
    "Global minimization over curves",
    "The general two-unit matching lower bound"
  ]
}


==> anc/symmetric_instance.json <==
{
  "denominator": 1000000000000,
  "seller_shift": "1/100000000",
  "symmetric": true,
  "seller_points": [
    "1/100000000",
    "50000007/700000000",
    "400000049/4900000000",
    "450000049/4900000000",
    "500000049/4900000000",
    "550000049/4900000000",
    "600000049/4900000000",
    "650000049/4900000000",
    "100000007/700000000",
    "750000049/4900000000",
    "800000049/4900000000",
    "850000049/4900000000",
    "900000049/4900000000",
    "950000049/4900000000",
    "1000000049/4900000000",
    "150000007/700000000",
    "1100000049/4900000000",
    "1150000049/4900000000",
    "1200000049/4900000000",
    "1250000049/4900000000",
    "1300000049/4900000000",
    "1350000049/4900000000",
    "200000007/700000000",
    "1450000049/4900000000",
    "1500000049/4900000000",
    "1550000049/4900000000",
    "1600000049/4900000000",
    "1650000049/4900000000",
    "1700000049/4900000000",
    "250000000001/100000000"
  ],
  "buyer_points": [
    "1/100000000",
    "50000007/700000000",
    "400000049/4900000000",
    "450000049/4900000000",
    "500000049/4900000000",
    "550000049/4900000000",
    "600000049/4900000000",
    "650000049/4900000000",
    "100000007/700000000",
    "750000049/4900000000",
    "800000049/4900000000",
    "850000049/4900000000",
    "900000049/4900000000",
    "950000049/4900000000",
    "1000000049/4900000000",
    "150000007/700000000",
    "1100000049/4900000000",
    "1150000049/4900000000",
    "1200000049/4900000000",
    "1250000049/4900000000",
    "1300000049/4900000000",
    "1350000049/4900000000",
    "200000007/700000000",
    "1450000049/4900000000",
    "1500000049/4900000000",
    "1550000049/4900000000",
    "1600000049/4900000000",
    "1650000049/4900000000",
    "1700000049/4900000000",
    "250000000001/100000000"
  ],
  "seller_pmf": [
    [
      "69206820351/100000000000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "8055090819/1000000000000",
      "2183617339/40000000000",
      "43425914299/1000000000000",
      "1882441279/50000000000",
      "7088303757/200000000000",
      "36074516113/1000000000000",
      "19761812331/500000000000",
      "46388626561/1000000000000",
      "3366377853/500000000000",
      "23137/1000000000000",
      "157/10000000000",
      "50451653/1000000000000"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "26441315607/200000000000",
      "50503360887/500000000000",
      "5211028651/62500000000",
      "9270025863/125000000000",
      "8863934199/125000000000",
      "36371369899/500000000000",
      "19977892591/250000000000",
      "42903772723/500000000000",
      "2183617339/40000000000",
      "43425914299/1000000000000",
      "1882441279/50000000000",
      "7088303757/200000000000",
      "36074516113/1000000000000",
      "19761812331/500000000000",
      "46388626561/1000000000000",
      "3366377853/500000000000",
      "23137/1000000000000",
      "157/10000000000",
      "50451653/1000000000000"
    ]
  ],
  "buyer_pmf": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "26441315607/200000000000",
      "50503360887/500000000000",
      "5211028651/62500000000",
      "9270025863/125000000000",
      "8863934199/125000000000",
      "36371369899/500000000000",
      "19977892591/250000000000",
      "42903772723/500000000000",
      "2183617339/40000000000",
      "43425914299/1000000000000",
      "1882441279/50000000000",
      "7088303757/200000000000",
      "36074516113/1000000000000",
      "19761812331/500000000000",
      "46388626561/1000000000000",
      "3366377853/500000000000",
      "23137/1000000000000",
      "157/10000000000",
      "50451653/1000000000000"
    ],
    [
      "69206820351/100000000000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "8055090819/1000000000000",
      "2183617339/40000000000",
      "43425914299/1000000000000",
      "1882441279/50000000000",
      "7088303757/200000000000",
      "36074516113/1000000000000",
      "19761812331/500000000000",
      "46388626561/1000000000000",
      "3366377853/500000000000",
      "23137/1000000000000",
      "157/10000000000",
      "50451653/1000000000000"
    ]
  ],
  "seller_joint": [
    [
      "26441315607/200000000000",
      [
        "1/100000000",
        "850000049/4900000000"
      ]
    ],
    [
      "50503360887/500000000000",
      [
        "1/100000000",
        "900000049/4900000000"
      ]
    ],
    [
      "5211028651/62500000000",
      [
        "1/100000000",
        "950000049/4900000000"
      ]
    ],
    [
      "9270025863/125000000000",
      [
        "1/100000000",
        "1000000049/4900000000"
      ]
    ],
    [
      "8863934199/125000000000",
      [
        "1/100000000",
        "150000007/700000000"
      ]
    ],
    [
      "36371369899/500000000000",
      [
        "1/100000000",
        "1100000049/4900000000"
      ]
    ],
    [
      "19977892591/250000000000",
      [
        "1/100000000",
        "1150000049/4900000000"
      ]
    ],
    [
      "77752454627/1000000000000",
      [
        "1/100000000",
        "1200000049/4900000000"
      ]
    ],
    [
      "8055090819/1000000000000",
      [
        "1200000049/4900000000",
        "1200000049/4900000000"
      ]
    ],
    [
      "2183617339/40000000000",
      [
        "1250000049/4900000000",
        "1250000049/4900000000"
      ]
    ],
    [
      "43425914299/1000000000000",
      [
        "1300000049/4900000000",
        "1300000049/4900000000"
      ]
    ],
    [
      "1882441279/50000000000",
      [
        "1350000049/4900000000",
        "1350000049/4900000000"
      ]
    ],
    [
      "7088303757/200000000000",
      [
        "200000007/700000000",
        "200000007/700000000"
      ]
    ],
    [
      "36074516113/1000000000000",
      [
        "1450000049/4900000000",
        "1450000049/4900000000"
      ]
    ],
    [
      "19761812331/500000000000",
      [
        "1500000049/4900000000",
        "1500000049/4900000000"
      ]
    ],
    [
      "46388626561/1000000000000",
      [
        "1550000049/4900000000",
        "1550000049/4900000000"
      ]
    ],
    [
      "3366377853/500000000000",
      [
        "1600000049/4900000000",
        "1600000049/4900000000"
      ]
    ],
    [
      "23137/1000000000000",
      [
        "1650000049/4900000000",
        "1650000049/4900000000"
      ]
    ],
    [
      "157/10000000000",
      [
        "1700000049/4900000000",
        "1700000049/4900000000"
      ]
    ],
    [
      "50451653/1000000000000",
      [
        "250000000001/100000000",
        "250000000001/100000000"
      ]
    ]
  ],
  "buyer_joint": [
    [
      "26441315607/200000000000",
      [
        "850000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "50503360887/500000000000",
      [
        "900000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "5211028651/62500000000",
      [
        "950000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "9270025863/125000000000",
      [
        "1000000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "8863934199/125000000000",
      [
        "150000007/700000000",
        "1/100000000"
      ]
    ],
    [
      "36371369899/500000000000",
      [
        "1100000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "19977892591/250000000000",
      [
        "1150000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "77752454627/1000000000000",
      [
        "1200000049/4900000000",
        "1/100000000"
      ]
    ],
    [
      "8055090819/1000000000000",
      [
        "1200000049/4900000000",
        "1200000049/4900000000"
      ]
    ],
    [
      "2183617339/40000000000",
      [
        "1250000049/4900000000",
        "1250000049/4900000000"
      ]
    ],
    [
      "43425914299/1000000000000",
      [
        "1300000049/4900000000",
        "1300000049/4900000000"
      ]
    ],
    [
      "1882441279/50000000000",
      [
        "1350000049/4900000000",
        "1350000049/4900000000"
      ]
    ],
    [
      "7088303757/200000000000",
      [
        "200000007/700000000",
        "200000007/700000000"
      ]
    ],
    [
      "36074516113/1000000000000",
      [
        "1450000049/4900000000",
        "1450000049/4900000000"
      ]
    ],
    [
      "19761812331/500000000000",
      [
        "1500000049/4900000000",
        "1500000049/4900000000"
      ]
    ],
    [
      "46388626561/1000000000000",
      [
        "1550000049/4900000000",
        "1550000049/4900000000"
      ]
    ],
    [
      "3366377853/500000000000",
      [
        "1600000049/4900000000",
        "1600000049/4900000000"
      ]
    ],
    [
      "23137/1000000000000",
      [
        "1650000049/4900000000",
        "1650000049/4900000000"
      ]
    ],
    [
      "157/10000000000",
      [
        "1700000049/4900000000",
        "1700000049/4900000000"
      ]
    ],
    [
      "50451653/1000000000000",
      [
        "250000000001/100000000",
        "250000000001/100000000"
      ]
    ]
  ],
  "prices": [
    "1/100000000",
    "50000007/700000000",
    "400000049/4900000000",
    "450000049/4900000000",
    "500000049/4900000000",
    "550000049/4900000000",
    "600000049/4900000000",
    "650000049/4900000000",
    "100000007/700000000",
    "750000049/4900000000",
    "800000049/4900000000",
    "850000049/4900000000",
    "900000049/4900000000",
    "950000049/4900000000",
    "1000000049/4900000000",
    "150000007/700000000",
    "1100000049/4900000000",
    "1150000049/4900000000",
    "1200000049/4900000000",
    "1250000049/4900000000",
    "1300000049/4900000000",
    "1350000049/4900000000",
    "200000007/700000000",
    "1450000049/4900000000",
    "1500000049/4900000000",
    "1550000049/4900000000",
    "1600000049/4900000000",
    "1650000049/4900000000",
    "1700000049/4900000000",
    "250000000001/100000000"
  ],
  "welfare_ratios": [
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "39971017288356844331370275/49000001208727895269831682",
    "41009316103103595182105255/49000001208727895269831682",
    "20504658054438583533337036/24500000604363947634915841",
    "20504658056823822173494610/24500000604363947634915841",
    "20504658058940648841685286/24500000604363947634915841",
    "20504658060969887860538294/24500000604363947634915841",
    "20504658063050493571712611/24500000604363947634915841",
    "20504658065333473115323777/24500000604363947634915841",
    "41009316136022504655985639/49000001208727895269831682",
    "82018632284546194989711589/98000002417455790539663364",
    "41009316147244157829537223/49000001208727895269831682",
    "82018632303094231444324093/98000002417455790539663364",
    "82018632311186348589275603/98000002417455790539663364",
    "41009316159731321314151163/49000001208727895269831682",
    "82018632328474443682978927/98000002417455790539663364",
    "82018632339109910338323027/98000002417455790539663364",
    "20187667218077721237248414/24500000604363947634915841",
    "20132277877242201618758196/24500000604363947634915841",
    "80529111089387786578415277/98000002417455790539663364",
    "80529110509943727021906777/98000002417455790539663364"
  ],
  "OPT": "24500000604363947634915841/24500000000000000000000000",
  "ratio": "82018632339109910338323027/98000002417455790539663364",
  "ratio_decimal": 0.836924799141645,
  "claimed_upper_bound": "83693/100000",
  "exact_margin": "12742103284110950935805813/2450000060436394763491584100000",
  "joint_replay_price_count": 30
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Replay of the computer-assisted statements of the paper from the supplied data.

Usage:  python verify.py            (all checks, about a minute)
        python verify.py --fast     (skips the two interval covers)

Requires Python 3.9+, python-flint (Arb ball arithmetic) and sympy.
Every check either recomputes a statement from the data with exact rational or
ball arithmetic, or, where the file stores only enclosures of quantities whose
formulas live in the paper, confirms that the stored enclosures have the signs
the paper uses.  The README says which is which.  Nothing here searches: the
partitions, brackets and certificates are read from the files and re-evaluated.
"""
from fractions import Fraction as F
from pathlib import Path
import hashlib
import json
import re
import sys

import sympy as sp
from flint import arb, ctx, fmpq

HERE = Path(__file__).resolve().parent
RESULTS = []


def load(name):
    return json.loads((HERE / name).read_text(encoding="utf-8"))


def report(name, ok, detail=""):
    RESULTS.append(ok)
    print(("PASS  " if ok else "FAIL  ") + name + ("   " + detail if detail else ""), flush=True)


def Q(x):
    x = F(x)
    return arb(fmpq(x.numerator, x.denominator))


def hull(lo, hi):
    return Q(lo).union(Q(hi))


# ---------------------------------------------------------------- manifest
def check_manifest():
    files = load("manifest.json")["files"]
    bad = [n for n, rec in files.items()
           if hashlib.sha256((HERE / n).read_bytes()).hexdigest() != rec["sha256"]]
    report("manifest: sha256 of %d files" % len(files), not bad, ", ".join(bad))


# ---------------------------------------------------------------- single unit
def scalar_curve(C):
    """I(C), S(C), tau(C) of equations (3)-(5) of the paper, 1/4 < C < 1/2."""
    w = (C - Q(F(1, 4))).sqrt()
    I = (((1 - 3 * C) / (2 * (1 - C) * w)).atan() + (1 / (2 * w)).atan()) / w
    return I, C * (2 + I), C * C / (1 - 2 * C) * (-I / 2).exp()


def check_single_unit():
    ctx.prec = 256
    # S is strictly decreasing and tau strictly increasing (equation (7)), so
    # S - 1 - tau is strictly decreasing and a sign change brackets the root C_*.
    lo, hi = F(39, 100), F(2, 5)
    f = lambda c: (lambda I, S, tau: S - 1 - tau)(*scalar_curve(Q(c)))
    assert f(lo) > 0 and f(hi) < 0
    for _ in range(80):
        mid = (lo + hi) / 2
        v = f(mid)
        if v > 0:
            lo = mid
        elif v < 0:
            hi = mid
        else:
            break
    _, S_lo, tau_lo = scalar_curve(Q(lo))
    _, S_hi, tau_hi = scalar_curve(Q(hi))
    beta_lower, beta_upper = 1 / S_lo, 1 / S_hi          # beta_* = 1/S(C_*)
    report("beta_*: 0.73802433573 < beta_* < 0.73802433574",
           bool(beta_lower > Q(F(73802433573, 10**11)) and beta_upper < Q(F(73802433574, 10**11))),
           "beta_* in " + str(beta_lower.union(beta_upper)))
    report("C_* = 0.3937571625 to ten decimals",
           abs(lo - F(3937571625, 10**10)) < F(1, 10**10) and abs(hi - F(3937571625, 10**10)) < F(1, 10**10))
    report("7/20 < tau(C_*) < 9/25", bool(tau_lo > Q(F(7, 20)) and tau_hi < Q(F(9, 25))))
    # Proposition (finite-tail error): r_eta <= beta_* + eta*(beta_* L(d) + 1/d), L decreasing in d.
    eta, d = Q(F(1, 10**12)), tau_lo
    L = 3 / d + 3 / (d * d) + 2 / (d * d * d)
    r_upper = beta_upper + eta * (beta_upper * L + 1 / d)
    report("r_eta < 0.738024335797 at eta = 1e-12", bool(r_upper < Q(F(738024335797, 10**12))))
    report("R_eta = 1 + d/eta < 360000000001", bool(1 + tau_hi / eta < Q(360000000001)))


# ---------------------------------------------------------------- finite instances
def two_unit_ratio(buyers, sellers):
    """buyers, sellers: lists of ((v1, v2), probability). Independent vectors.
    Returns (OPT, best welfare, best price, all (price, welfare)). Inclusive rule S_i <= z <= B_i;
    the maximum over real prices is attained at a value of some coordinate."""
    for (b1, b2), _ in buyers:
        assert b1 >= b2 > 0
    for (s1, s2), _ in sellers:
        assert 0 < s1 <= s2
    assert sum(w for _, w in buyers) == 1 and sum(w for _, w in sellers) == 1
    M = sum(w * (s[0] + s[1]) for s, w in sellers)
    OPT = sum(wb * ws * (max(b[0], s[0]) + max(b[1], s[1]))
              for b, wb in buyers for s, ws in sellers)
    events = sorted({v for vec, _ in buyers + sellers for v in vec})
    table = []
    for z in events:
        gain = 0
        for i in (0, 1):
            pb = sum(w for b, w in buyers if b[i] >= z)
            eb = sum(w * b[i] for b, w in buyers if b[i] >= z)
            ps = sum(w for s, w in sellers if s[i] <= z)
            es = sum(w * s[i] for s, w in sellers if s[i] <= z)
            gain += eb * ps - pb * es          # E[(B_i - S_i) 1{S_i <= z <= B_i}] by independence
        table.append((z, M + gain))
    best = max(table, key=lambda r: r[1])
    return OPT, best[1], best[0], table


def check_general_instance():
    d = load("general_instance.json")
    vd, pd = d["value_denominator"], d["probability_denominator"]
    conv = lambda rows: [((F(v[0], vd), F(v[1], vd)), F(w, pd)) for v, w in rows]
    OPT, W, z, table = two_unit_ratio(conv(d["buyers"]), conv(d["sellers"]))
    scale = vd * pd * pd
    rep = d["replay"]
    report("general instance: 131 buyer and 131 seller types, %d price events" % len(table),
           len(d["buyers"]) == 131 and len(d["sellers"]) == 131 and len(table) == rep["event_count"])
    report("general instance: stored integers reproduced",
           OPT * scale == int(rep["opt_integer"]) and W * scale == int(rep["best_welfare_integer"])
           and z * vd == rep["best_price_integer"])
    report("general instance: ratio < 0.7290804", W / OPT < F(7290804, 10**7), "ratio = %.13f" % float(W / OPT))


def check_symmetric_instance():
    d = load("symmetric_instance.json")
    rows = lambda key: [((F(v[0]), F(v[1])), F(p)) for p, v in d[key]]
    buyers, sellers = rows("buyer_joint"), rows("seller_joint")
    mirrored = sorted(((s[1], s[0]), w) for s, w in sellers) == sorted(buyers)
    OPT, W, z, table = two_unit_ratio(buyers, sellers)
    report("symmetric instance: buyer law is the reversed seller law", mirrored)
    report("symmetric instance: stored OPT and ratio reproduced",
           OPT == F(d["OPT"]) and W / OPT == F(d["ratio"]))
    stored = dict(zip(map(F, d["prices"]), map(F, d["welfare_ratios"])))
    report("symmetric instance: ratio at each of %d events reproduced" % len(table),
           all(stored.get(p) == w / OPT for p, w in table))
    report("symmetric instance: ratio < 0.83693", W / OPT < F(83693, 10**5), "ratio = %.12f" % float(W / OPT))


# ---------------------------------------------------------------- Bernstein certificates
t, u, p = sp.symbols("t u p")


def bernstein_leaf(poly, coeffs):
    n, m = len(coeffs) - 1, len(coeffs[0]) - 1
    c = [[sp.Rational(x) for x in row] for row in coeffs]
    if any(x < 0 for row in c for x in row):
        return False
    rebuilt = sum(c[i][j] * sp.binomial(n, i) * t**i * (1 - t)**(n - i)
                  * sp.binomial(m, j) * u**j * (1 - u)**(m - j)
                  for i in range(n + 1) for j in range(m + 1))
    return sp.expand(poly - rebuilt) == 0


def bernstein_tree(poly, tree):
    """Nonnegativity of poly on [0,1]^2 from a bisection tree with nonnegative Bernstein leaves."""
    if "coefficients" in tree:
        return 1 if bernstein_leaf(poly, tree["coefficients"]) else None
    var = {"t": t, "u": u}[tree["split"]]
    a = bernstein_tree(sp.expand(poly.subs(var, var / 2)), tree["left"])
    b = bernstein_tree(sp.expand(poly.subs(var, (1 + var) / 2)), tree["right"])
    return None if a is None or b is None else a + b


def check_bernstein():
    d = load("affine_boundary_coefficients.json")
    bound = sp.Rational(d["bound"])
    for rec in d["boundaries"]:
        M, G = sp.sympify(rec["M"]), sp.sympify(rec["G"])
        target = ((M + 2) - bound * (M + G)) * sp.sympify(rec["positive_multiplier"])
        target = target.subs(p, sp.sympify(rec["p0_substitution"]))
        poly = sp.sympify(rec["polynomial"])
        reduced = sp.sympify(rec["reduced_polynomial"])
        removed = sp.Integer(1)
        for label, power in rec["removed_positive_factors"].items():
            removed *= sp.sympify(label) ** power
        linked = sp.simplify(target - poly) == 0 and sp.expand(poly - reduced * removed) == 0
        leaves = bernstein_tree(sp.expand(reduced), rec["certificate"])
        report("affine boundary '%s': (M+2) - %s (M+G) >= 0, %s Bernstein leaves"
               % (rec["boundary"], d["bound"], leaves), linked and leaves == rec["leaf_count"])


# ---------------------------------------------------------------- stationary covers
class Jet:
    """Value and first partial derivatives in (t, p), in ball arithmetic."""
    def __init__(self, v, dt=0, dp=0):
        self.v = v if isinstance(v, arb) else Q(v)
        self.dt = dt if isinstance(dt, arb) else Q(dt)
        self.dp = dp if isinstance(dp, arb) else Q(dp)

    @staticmethod
    def cast(x):
        return x if isinstance(x, Jet) else Jet(x)

    def __add__(self, b):
        b = self.cast(b)
        return Jet(self.v + b.v, self.dt + b.dt, self.dp + b.dp)
    __radd__ = __add__

    def __neg__(self):
        return Jet(-self.v, -self.dt, -self.dp)

    def __sub__(self, b):
        return self + (-self.cast(b))

    def __rsub__(self, b):
        return self.cast(b) + (-self)

    def __mul__(self, b):
        b = self.cast(b)
        return Jet(self.v * b.v, self.dt * b.v + self.v * b.dt, self.dp * b.v + self.v * b.dp)
    __rmul__ = __mul__

    def reciprocal(self):
        return Jet(1 / self.v, -self.dt / self.v**2, -self.dp / self.v**2)

    def __truediv__(self, b):
        return self * self.cast(b).reciprocal()

    def __rtruediv__(self, b):
        return self.cast(b) * self.reciprocal()

    def __pow__(self, n):
        return Jet(self.v**n, n * self.v**(n - 1) * self.dt, n * self.v**(n - 1) * self.dp)

    def sqrt(self):
        z = self.v.sqrt()
        return Jet(z, self.dt / (2 * z), self.dp / (2 * z))

    def log(self):
        return Jet(self.v.log(), self.dt / self.v, self.dp / self.v)

    def atan(self):
        return Jet(self.v.atan(), self.dt / (1 + self.v**2), self.dp / (1 + self.v**2))


def states(tj, pj, lam, beta, connection=True):
    """The eliminated stationary system of the structured family (Appendix on the family minimum).
    R is the algebraic residual, increasing in p; 'connection' is the connection equation."""
    delta = (pj + tj) / 2
    e = (1 + tj) / 2
    v = 1 - e
    Pl = pj * ((delta + lam) / (tj + lam)).sqrt()
    xl = Pl - delta
    C = (lam + delta) * xl / Pl**2
    q = 2 * v * v * C / (v * v + (v**4 - 4 * (v * v - C) * v * v * C).sqrt())
    k = xl / Pl
    A = -lam / tj**2 + 2 * lam + 1 / pj + (tj + lam) / pj**2
    out = dict(Pl=Pl, C=C, q=q, k=k, R=-A + v * (v - q) / (e * (v + q)))
    if connection and C.v > Q(F(1, 4)):
        w = (C - Q(F(1, 4))).sqrt()
        J = (((k - Q(F(1, 2))) / w).atan() - ((q - Q(F(1, 2))) / w).atan()) / w
        Dk, Dq = k * k - k + C, q * q - q + C
        out["connection"] = ((1 - q) / (1 - k)).log() + ((Dk / Dq).log() + J) / 2 - (e / delta).log()
        h = lam * q * (1 - q) / (e * Dq)
        Pr = e / (1 - q)
        a = (pj - tj) / (2 * tj * pj)
        DD, m = 2 / (1 + tj), 2 * tj / (1 + tj)
        T = 1 / pj - 1 / Pl + (k - q) / lam + (1 / Pr - 1) / h
        M = DD * (a + T - v / h)
        G = 3 - m + m * a + DD * C * J
        out.update(h=h, Pr=Pr, K=beta * G - (1 - beta) * M - 2)
    return out


def check_cover(name, lam, beta, candidate_needs_upper_sign, max_candidate_width, K_negative):
    ctx.prec = 192
    d = load(name)
    R = lambda tb, pv: states(Jet(tb), Jet(Q(pv)), lam, beta, False)["R"].v
    bad, candidates, reasons = [], [], {}
    for leaf in d["boxes"]:
        lo, hi = map(F, leaf["t_box"])
        tb, reason, ok = hull(lo, hi), leaf["reason"], False
        reasons[reason] = reasons.get(reason, 0) + 1
        if reason == "no_algebraic_root":
            ok = bool(R(tb, 1) < 0)                       # R increasing in p: no root with p <= 1
        else:
            pl, ph = map(F, leaf["p_bracket"])
            high = R(tb, ph)
            if pl > hi and ph <= 1 and R(tb, pl) < 0 and (ph == 1 or high > 0):
                st = states(Jet(tb, 1, 0), Jet(hull(pl, ph), 0, 1), lam, beta)
                if reason == "Pl_above_one":
                    ok = bool(st["Pl"].v > 1)
                elif reason == "wrong_phase_order":
                    ok = bool(st["k"].v < st["q"].v)
                elif reason == "connection_nonzero":
                    f = st["connection"].v
                    ok = bool(f > 0 or f < 0)
                elif reason == "root_candidate":
                    f, Rj = st["connection"], st["R"]
                    ok = bool(Rj.dp > 0) and bool(f.dt - f.dp * Rj.dt / Rj.dp > 0) \
                        and hi - lo <= max_candidate_width \
                        and (not candidate_needs_upper_sign or bool(high > 0))
                    candidates.append((lo, hi, pl, ph))
        if not ok:
            bad.append(leaf["t_box"])
    boxes = sorted(tuple(map(F, leaf["t_box"])) for leaf in d["boxes"])
    tiled = boxes[0][0] == F(d["domain"][0]) and boxes[-1][1] == F(d["domain"][1]) \
        and all(a[1] == b[0] for a, b in zip(boxes, boxes[1:]))
    report("%s: %d leaves re-evaluated %s" % (name, len(boxes), reasons),
           not bad and not d["unresolved"] and len(boxes) == d["leaf_count"], str(bad[:3]) if bad else "")
    report("%s: leaves tile t in [%s, %s]" % (name, *d["domain"]), tiled)
    candidates.sort()
    contiguous = all(a[1] == b[0] for a, b in zip(candidates, candidates[1:]))
    root = [str(candidates[0][0]), str(candidates[-1][1])]
    report("%s: retained cells are contiguous and equal the stored root interval" % name,
           contiguous and root == d["root_t_interval"])

    def connection_at(tval, pl, ph):
        tb = Q(tval)
        for _ in range(120):
            if ph - pl < F(1, 2**90):
                break
            pm = (pl + ph) / 2
            val = R(tb, pm)
            if val > 0:
                ph = pm
            elif val < 0:
                pl = pm
            else:
                break
        return states(Jet(tb, 1, 0), Jet(hull(pl, ph), 0, 1), lam, beta)["connection"].v

    left = connection_at(candidates[0][0], candidates[0][2], candidates[0][3])
    right = connection_at(candidates[-1][1], candidates[-1][2], candidates[-1][3])
    report("%s: connection equation changes sign across the root interval" % name,
           bool(left < 0 and right > 0))
    pl, ph = map(F, d["root_p_interval"])
    tb = hull(candidates[0][0], candidates[-1][1])
    st = states(Jet(tb, 1, 0), Jet(hull(pl, ph), 0, 1), lam, beta)
    physical = bool(R(tb, pl) < 0 and R(tb, ph) > 0 and st["Pl"].v < st["Pr"].v and st["Pr"].v < 1
                    and st["h"].v > 0 and st["h"].v < 1)
    if K_negative:
        physical = physical and bool(st["K"].v < 0)
    report("%s: root strip is physical%s" % (name, ", comparison K < 0" if K_negative else ""), physical)


# ---------------------------------------------------------------- stored enclosures
BALL = re.compile(r"\[?(-?\d+\.?\d*(?:e[+-]?\d+)?)(?:\s*\+/-\s*(\d+\.?\d*(?:e[+-]?\d+)?))?\]?")


def enclosure(text):
    """Lower and upper end of a stored '[a +/- r]', '[[a +/- r], [b +/- s]]' or '[a, b]'."""
    ends = []
    for mid, rad in BALL.findall(text):
        if mid:
            m, r = F(mid), F(rad) if rad else F(0)
            ends += [m - r, m + r]
    return min(ends), max(ends)


def check_stored_signs():
    d = load("stationary_physical_conditions.json")
    margins = d["strict_positive_margins"]
    report("stationary_physical_conditions: %d stored margins are positive" % len(margins),
           all(enclosure(v)[0] > 0 for v in margins.values()) and not d["failed_or_indefinite_margins"]
           and not d["cover"]["uncovered_boxes"])
    d = load("second_unit_kernel_bounds.json")
    b = d["bounds"]
    report("second_unit_kernel_bounds: stored signs",
           all(enclosure(b[k])[0] > 0 for k in d["strict_positive"])
           and all(enclosure(b[k])[1] < 0 for k in d["strict_negative"]))
    for name in ["endpoint_identities.json", "boundary_identities.json", "branch_elimination.json",
                 "branch_positive_factors.json", "second_unit_kernel_identities.json"]:
        res = load(name)["residuals"]
        report("%s: %d recorded residuals are zero" % (name, len(res)), all(v == "0" for v in res.values()))
    res = load("reference_price_coefficients.json")["exact"]["identities"]
    report("reference_price_coefficients.json: %d recorded residuals are zero" % len(res),
           all(v == "0" for v in res.values()))


# ---------------------------------------------------------------- obstructions
def check_obstructions():
    d = load("obstructions.json")
    c = d["coordinate_compression"]
    vec = lambda rows, probs: [((F(a), F(b)), F(w)) for (a, b), w in zip(rows, probs)]
    sellers = vec(c["seller_vectors"], c["seller_probabilities"])
    OPT, W, _, _ = two_unit_ratio(vec(c["buyer_vectors"], c["buyer_probabilities"]), sellers)
    OPT2, W2, _, _ = two_unit_ratio(vec(c["compressed_buyer_vectors"], c["compressed_buyer_probabilities"]), sellers)
    mean = sum(F(b[1]) * F(w) for b, w in zip(c["buyer_vectors"], c["buyer_probabilities"]))
    report("obstruction 1: ratio 67/70 rises to 1 when B2 is replaced by its mean",
           (OPT, W, W / OPT) == tuple(map(F, (c["expected"]["OPT"], c["expected"]["best_welfare"], "67/70")))
           and W2 / OPT2 == 1 and F(c["compressed_buyer_vectors"][0][1]) == mean)

    c = d["value_convexity"]
    s, z, lam, pp = sp.symbols("s z lambda p", positive=True)
    dens = sp.Rational(2, 3) / pp**2
    trade, tail = 1 + z - s, sp.Integer(1)
    rhs = {   # 1 + integral of g_p(s,z) against nu, by position of s
        "case_s_below_1": sp.Rational(1, 3) * trade + sp.integrate(dens * trade, (pp, 1, z)) + sp.integrate(dens * tail, (pp, z, 2)),
        "case_s_between_1_and_z": sp.integrate(dens * trade, (pp, s, z)) + sp.integrate(dens * tail, (pp, z, 2)),
        "case_s_at_least_z": sp.integrate(dens * tail, (pp, s, 2)),
    }
    lhs = {"case_s_below_1": z - s - lam * s, "case_s_between_1_and_z": z - s - lam * s,
           "case_s_at_least_z": -lam * s}
    ok = True
    for key, rec in c["remainders"].items():
        direct, form = (sp.sympify(rec[key2].replace("lambda", "lam"), locals={"lam": lam, "s": s, "z": z})
                        for key2 in ("direct", "nonnegative_form"))
        ok = ok and sp.simplify(rhs[key] - lhs[key] - direct) == 0 and sp.simplify(direct - form) == 0
    report("obstruction 2: the three pointwise remainders and their nonnegative forms", ok)

    S2 = [(F(a), F(w)) for a, w in c["second_seller"]]

    def gains_and_value(Z1, S1, Z2):
        g = lambda law_s, law_z, price, right_limit: sum(
            ws * wz * (1 + ((zv - sv) if (zv > price if right_limit else zv >= price) else 0))
            for sv, ws in law_s for zv, wz in law_z if (sv <= price if right_limit else sv < price))
        prices = sorted({v for law in (Z1, Z2, S1, S2) for v, _ in law})
        cap = max(g(S1, Z1, pr, lim) + g(S2, Z2, pr, lim) for pr in prices for lim in (False, True)
                  if pr < 2 or not lim)
        pos = lambda law_s, law_z: sum(ws * wz * max(zv - sv, 0) for sv, ws in law_s for zv, wz in law_z)
        return cap, 2 + pos(S1, Z1) + pos(S2, Z2), sum(v * w for v, w in S1) + sum(v * w for v, w in S2)

    law = lambda rows: [(F(a), F(w)) for a, w in rows]
    w2 = c["witness_at_delta_2"]
    cap2, G2, M2 = gains_and_value(law(w2["Z1"]), law(w2["S1"]), [(F(2), F(1))])
    wm = c["witness_at_mixture"]
    Zm = law(wm["Z1_equals_Z2"])
    capm, Gm, Mm = gains_and_value(Zm, law(wm["S1"]), Zm)
    report("obstruction 2: both witnesses respect the gain cap 2 and have the stated (G, M)",
           cap2 <= 2 and capm <= 2 and (G2, M2) == (F(w2["G"]), F(w2["M"])) and (Gm, Mm) == (F(wm["G"]), F(wm["M"])))
    # Upper bound at delta_1: 1 + (1/3)(2 - 1/5) + (1/3)(2 - 1/10) + G_2 - lambda M_2 with G_2 = 11/10, M_2 = 9/5.
    L = sp.Symbol("lam")
    parse = lambda text: sp.sympify(text.replace("lambda", "lam"), locals={"lam": L})
    up1 = 1 + sp.Rational(1, 3) * (2 - sp.Rational(1, 5)) + sp.Rational(1, 3) * (2 - sp.Rational(1, 10)) \
        + sp.Rational(11, 10) - L * sp.Rational(9, 5)
    val2 = sp.sympify(w2["G"]) - L * sp.sympify(w2["M"])
    mix = sp.sympify(wm["G"]) - L * sp.sympify(wm["M"])
    report("obstruction 2: endpoint bounds and the convexity gap lambda/10",
           sp.simplify(up1 - parse(c["upper_bound_at_delta_1"])) == 0
           and sp.simplify(val2 - parse(c["value_at_delta_2"])) == 0
           and sp.simplify(mix - (up1 + val2) / 2 - L / 10) == 0)


def main():
    fast = "--fast" in sys.argv
    check_manifest()
    check_single_unit()
    check_general_instance()
    check_symmetric_instance()
    check_bernstein()
    check_obstructions()
    check_stored_signs()
    if not fast:
        point = Q(F(6773, 18227))
        check_cover("stationary_lower_endpoint.json", point, Q(F(18227, 25000)), False, F(1, 10**12), True)
        check_cover("stationary_uniform_cover.json", hull(F(270919, 729081), F(6773, 18227)),
                    hull(F(18227, 25000), F(729081, 10**6)), True, F(1, 10**7), False)
    print("\n%d checks, %d failed" % (len(RESULTS), RESULTS.count(False)))
    sys.exit(0 if all(RESULTS) else 1)


if __name__ == "__main__":
    main()

